Getting There and Back Again

"There and Back Again" (TABA) is a programming pattern where the recursive calls traverse one data structure and the subsequent returns traverse another. This article presents new TABA examples, refines existing ones, and formalizes both their control flow and their data flow using the Coq Proof Assistant. Each formalization mechanizes a pen-and-paper proof, thus making it easier to "get" TABA. In addition, this article identifies and illustrates a tail-recursive variant of TABA, There and Forth Again (TAFA) that does not come back but goes forth instead with more tail calls.

==> anc/convolution.ml <==
(* convolution.ml *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Wed 14 Jul 2021 *)

(* This .ml file accompanies "Getting There and Back Again". *)

(* Variations on the canonical example of symbolic convolutions,
   with an eye to the pathological case where the two given lists do not have the same length. *)

(* ********** *)

let list_fold_right nil_case cons_case vs_given =
  let rec visit vs =
    match vs with
    | [] ->
       nil_case
    | v :: vs' ->
       cons_case v (visit vs')
  in visit vs_given;;

let list_fold_left nil_case cons_case vs_given =
  let rec visit vs a =
    match vs with
    | [] ->
       a
    | v :: vs' ->
       visit vs' (cons_case v a)
  in visit vs_given nil_case;;

(* ********** *)

let test_cnv cnv =
  (cnv [] [] = Some [])
  &&
  (cnv [1] [10] = Some [(1, 10)])
  &&
  (cnv [1; 2] [10; 20] = Some [(1, 20); (2, 10)])
  &&
  (cnv [1; 2; 3] [10; 20; 30] = Some [(1, 30); (2, 20); (3, 10)])
  &&
  (cnv [1; 2; 3; 4] [10; 20; 30] = None)
  &&
  (cnv [1; 2; 3] [10; 20; 30; 40] = None);;

(* ********** *)

(* Standard version in direct style using an option: *)

(* {CNV1_DSO} *)
let cnv1_dso xs_given ys_given =
  let rec walk xs =
    match xs with
        []     -> Some (ys_given, [])
    | x :: xs' -> (match walk xs' with
                     Some (ys, ps) -> (match ys with
                                           []     -> None
                                       | y :: ys' -> Some (ys', (x, y) ::ps))
                   | None          -> None)
  in match walk xs_given with
       Some (ys, ps) -> (match ys with
                             []   -> Some ps
                         | _ :: _ -> None)
     | None  -> None;;
(* {END} *)

let () = assert (test_cnv cnv1_dso);;

(* ********** *)

exception Mismatching_lists;;

(* Standard version in direct style using an exception: *)

(* {CNV1_DSE} *)
let cnv1_dse xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  try let rec walk xs = (* 'a list -> b list * ('a * 'b) list *)
        match xs with
            []     -> (ys_given, [])
        | x :: xs' -> let (ys, ps) = walk xs'
                      in match ys with
                             []     -> raise Mismatching_lists
                         | y :: ys' -> (ys', (x, y) ::ps)
      in let (ys, ps) = walk xs_given
         in match ys with
                []   -> Some ps
            | _ :: _ -> None
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnv1_dse);;

(* ********** *)

(* Continuation-based implementation that recurses over the first list: *)

(* {CNV1_CB} *)
let cnv1_cb xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs k = (* 'a list -> ('b list -> ('a * 'b) list option) ->
                                                ('a * 'b) list option *)
    match xs with
        []     -> k ys_given []
    | x :: xs' -> walk xs' (fun ys ps -> match ys with
                                             []     -> None
                                         | y :: ys' -> k ys' ((x, y) :: ps))
  in walk xs_given (fun ys ps -> match ys with
                                     []   -> Some ps
                                 | _ :: _ -> None);;
(* {END} *)

let () = assert (test_cnv cnv1_cb);;

let cnv1_cb_right xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  list_fold_right (fun k -> k ys_given [])
                  (fun x c k -> c (fun ys ps -> match ys with
                                                |   []     -> None
                                                | y :: ys' -> k ys' ((x, y) :: ps)))
                  xs_given
                  (fun ys ps -> match ys with
                                |   []   -> Some ps
                                | _ :: _ -> None);;

let () = assert (test_cnv cnv1_cb_right);;

let cnv1_cb_left xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  list_fold_left (fun k -> k ys_given [])
                 (fun x c k -> c (fun ys ps -> match ys with
                                               |   []     -> None
                                               | y :: ys' -> k ys' ((x, y) :: ps)))
                 xs_given
                 (fun ys ps -> match ys with
                               |   []   -> Some ps
                               | _ :: _ -> None);;

(*
   # cnv1_cb_left [1; 2; 3] [10; 20; 30];;
   - : (int * int) list option = Some [(3, 30); (2, 20); (1, 10)]
   # 
*)

(* ***** *)

(* Lighweight-fissioned (defused) version of cnv1_cb: *)

(* {CNV1_CB_LFI} *)
let cnv1_cb_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs k = (* 'a list -> ('b list -> ('a * 'b) list option) ->
                                     'b list -> ('a * 'b) list option *)
    match xs with
        []     -> k
    | x :: xs' -> walk xs' (fun ys ps -> match ys with
                                             []     -> None
                                         | y :: ys' -> k ys' ((x, y) :: ps))
  in walk xs_given (fun ys ps -> match ys with
                                     []   -> Some ps
                                 | _ :: _ -> None) ys_given [];;
(* {END} *)

let () = assert (test_cnv cnv1_cb_lfi);;

let cnv1_cb_lfi_left xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  list_fold_left (fun ys ps -> match ys with
                               |   []   -> Some ps
                               | _ :: _ -> None)
                 (fun x k ys ps -> match ys with
                                   |   []     -> None
                                   | y :: ys' -> k ys' ((x, y) :: ps))
                 xs_given
                 ys_given
                 [];;

let () = assert (test_cnv cnv1_cb_lfi_left);;

let cnv1_cb_lfi_right xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  list_fold_right (fun ys ps -> match ys with
                                |   []   -> Some ps
                                | _ :: _ -> None)
                  (fun x k ys ps -> match ys with
                                    |   []     -> None
                                    | y :: ys' -> k ys' ((x, y) :: ps))
                  xs_given
                  ys_given
                  [];;

(*
   # cnv1_cb_lfi_right [1; 2; 3] [10; 20; 30];;
   - : (int * int) list option = Some [(3, 30); (2, 20); (1, 10)]
   # 
*)

(* ***** *)

(* cnv1_cb_fi expressed using fold-left: *)

(* {CNV1_CB_LFI_LEFT} *)
let cnv1_cb_lfi_left xs_given ys_given =
  list_fold_left (fun ys ps -> match ys with
                                   []   -> Some ps
                               | _ :: _ -> None)
                 (fun x k ys ps -> match ys with
                                       []     -> None
                                   | y :: ys' -> k ys' ((x, y) :: ps))
                 xs_given
                 ys_given
                 [];;
(* {END} *)

let () = assert (test_cnv cnv1_cb_lfi_left);;

(* ********** *)

(* Continuation-based implementation that recurses over the second list: *)

(* {CNV2_CB} *)
let cnv2_cb xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  try let rec walk ys k = (* 'b list -> ('a list -> ('a * 'b) list) ->
                                                    ('a * 'b) list option *)
        match ys with
            []     -> k xs_given
        | y :: ys' -> walk ys' (fun xs -> match xs with
                                              []     -> raise Mismatching_lists
                                          | x :: xs' -> (x, y) :: k xs')
      in Some (walk ys_given (fun xs -> match xs with
                                            []   -> []
                                        | _ :: _ -> raise Mismatching_lists))
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnv2_cb);;

(* ***** *)

(* Lighweight-fissioned (defused) version of cnv2_cb: *)

(* {CNV2_CB_LFI} *)
let cnv2_cb_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  try let rec walk ys k = (* 'b list -> ('a list -> ('a * 'b) list) ->
                                         'a list -> ('a * 'b) list *)
        match ys with
            []     -> k
        | y :: ys' -> walk ys' (fun xs -> match xs with
                                              []     -> raise Mismatching_lists
                                          | x :: xs' -> (x, y) :: k xs')
      in Some (walk ys_given (fun xs -> match xs with
                                            []   -> []
                                        | _ :: _ -> raise Mismatching_lists) xs_given)
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnv2_cb_lfi);;

(* ***** *)

(* cnv2_cb_lfi expressed using fold-left: *)

(* {CNV2_CB_LFI_LEFT} *)
let cnv2_cb_lfi_left xs_given ys_given =
  try Some (list_fold_left (fun xs -> match xs with
                                          []   -> []
                                      | _ :: _ -> raise Mismatching_lists)
                           (fun y k xs -> match xs with
                                              []     -> raise Mismatching_lists
                                          | x :: xs' -> (x, y) :: k xs')
                           ys_given
                           xs_given)
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnv2_cb_lfi_left);;

let cnv2_cb_lfi_right xs_given ys_given =
  try Some (list_fold_right (fun xs -> match xs with
                                       |   []   -> []
                                       | _ :: _ -> raise Mismatching_lists)
                            (fun y k xs -> match xs with
                                           |   []     -> raise Mismatching_lists
                                           | x :: xs' -> (x, y) :: k xs')
                            ys_given
                            xs_given)
  with Mismatching_lists -> None;;

(*
   # cnv2_cb_lfi_right [1; 2; 3] [10; 20; 30];;
   - : (int * int) list option = Some [(1, 10); (2, 20); (3, 30)]
   # 
*)

(* ********** *)

(* First-order (defunctionalized) counterpart of cnv1_cb: *)

(* {CNV1_FO} *)
let cnv1_fo xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs xs_op = (* 'a list -> 'a list -> ('a * 'b) list option *)
    match xs with
        []     -> continue xs_op ys_given []
    | x :: xs' -> walk xs' (x :: xs_op)
  and continue xs_op ys ps = (* 'a list -> 'b list -> ('a * 'b) list option ->
                                                      ('a * 'b) list option *)
    match xs_op with
        []   -> (match ys with
                     []   -> Some ps
                 | _ :: _ -> None)
    | x :: xs'_op -> (match ys with
                          []     -> None
                      | y :: ys' -> continue xs'_op ys' ((x, y) :: ps))
  in walk xs_given [];;
(* {END} *)

let () = assert (test_cnv cnv1_fo);;

(* ***** *)

(* Lighweight-fissioned (defused) version of cnv1_fo: *)

(* {CNV1_FO_LFI} *)
let cnv1_fo_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs xs_op = (* 'a list -> 'a list -> 'a list *)
    match xs with
        []     -> xs_op
    | x :: xs' -> walk xs' (x :: xs_op)
  and continue xs_op ys ps = (* 'a list -> 'b list -> ('a * 'b) list option *)
    match xs_op with
        []   -> (match ys with
                     []   -> Some ps
                 | _ :: _ -> None)
    | x :: xs'_op -> (match ys with
                          []     -> None
                      | y :: ys' -> continue xs'_op ys' ((x, y) :: ps))
  in continue (walk xs_given []) ys_given [];;
(* {END} *)

let () = assert (test_cnv cnv1_fo_lfi);;

(* ***** *)

(* cnv1_lfi expressed using fold-left: *)

let cons x xs = x :: xs;;

(* {CNV1_FO_LFI_LEFT} *)
let cnv1_fo_lfi_left xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec continue xs_op ys ps = (* 'a list -> 'b list -> ('a * 'b) list option *)
    match xs_op with
        []   -> (match ys with
                     []   -> Some ps
                 | _ :: _ -> None)
    | x :: xs'_op -> (match ys with
                          []     -> None
                      | y :: ys' -> continue xs'_op ys' ((x, y) :: ps))
  in continue (list_fold_left [] cons xs_given) ys_given [];;
(* {END} *)

let () = assert (test_cnv cnv1_fo_lfi_left);;

let cnv1_fo_lfi_right xs_given ys_given =
  let rec continue xs_op ys ps =
    match xs_op with
        []   -> (match ys with
                     []   -> Some ps
                 | _ :: _ -> None)
    | x :: xs'_op -> (match ys with
                          []     -> None
                      | y :: ys' -> continue xs'_op ys' ((x, y) :: ps))
  in continue (list_fold_right [] cons xs_given) ys_given [];;

(*
   # cnv1_fo_lfi_right [1; 2; 3] [10; 20; 30];;
   - : (int * int) list option = Some [(3, 30); (2, 20); (1, 10)]
   # 
*)

(* ********** *)

(* First-order (defunctionalized) counterpart of cnv2_cb: *)

(* {CNV2_FO} *)
let cnv2_fo xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  try let rec walk ys ys_op = (* 'b list -> 'b list -> ('a * 'b) list *)
        match ys with
            []     -> continue ys_op xs_given
        | y :: ys' -> walk ys' (y :: ys_op)
      and continue ys_op xs = (* 'b list -> 'a list -> ('a * 'b) list *)
        match ys_op with
            []   -> (match xs with
                         []   -> []
                     | _ :: _ -> raise Mismatching_lists)
        | y :: ys'_op -> (match xs with
                              []     -> raise Mismatching_lists
                          | x :: xs' -> (x, y) :: continue ys'_op xs')
      in Some (walk ys_given [])
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnv2_fo);;

(* ***** *)

(* Lighweight-fissioned (defused) version of cnv2_fo: *)

(* {CNV2_FO_LFI} *)
let cnv2_fo_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  try let rec walk ys ys_op = (* 'b list -> 'b list -> 'b list *)
        match ys with
            []     -> ys_op
        | y :: ys' -> walk ys' (y :: ys_op)
      and continue ys_op xs = (* 'b list -> 'a list -> ('a * 'b) list *)
        match ys_op with
            []   -> (match xs with
                         []   -> []
                     | _ :: _ -> raise Mismatching_lists)
        | y :: ys'_op -> (match xs with
                              []     -> raise Mismatching_lists
                          | x :: xs' -> (x, y) :: continue ys'_op xs')
      in Some (continue (walk ys_given []) xs_given)
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnv2_fo_lfi);;

(* ***** *)

(* cnv2_fo_lfi expressed using fold-left: *)

(* {CNV2_FO_LFI_LEFT} *)
let cnv2_fo_lfi_left xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  try let rec continue ys_op xs = (* 'b list -> 'a list -> ('a * 'b) list *)
        match ys_op with
            []   -> (match xs with
                         []   -> []
                     | _ :: _ -> raise Mismatching_lists)
        | y :: ys'_op -> (match xs with
                              []     -> raise Mismatching_lists
                          | x :: xs' -> (x, y) :: continue ys'_op xs')
      in Some (continue (list_fold_left [] cons ys_given) xs_given)
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnv2_fo_lfi_left);;

let cnv2_fo_lfi_right xs_given ys_given =
  try let rec continue ys_op xs =
        match ys_op with
        |   []   -> (match xs with
                     |   []   -> []
                     | _ :: _ -> raise Mismatching_lists)
        | y :: ys'_op -> (match xs with
                          |   []     -> raise Mismatching_lists
                          | x :: xs' -> (x, y) :: continue ys'_op xs')
      in Some (continue (list_fold_right [] cons ys_given) xs_given)
  with Mismatching_lists -> None;;

(*
   # cnv2_fo_lfi_right [1; 2; 3] [10; 20; 30];;
   - : (int * int) list option = Some [(1, 10); (2, 20); (3, 30)]
   # 
*)

(* ********** *)

(* More perspicuous continuation-based implementation that returns over the second list: *)

(* Standard version in direct style using an exception: *)

(* {CNW1_DSE} *)
let cnw1_dse xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  try let rec walk xs ys = (* 'a list -> 'b list -> 'b list * ('a * 'b) list *)
        match xs, ys with
            [],       []     -> (ys_given, [])
        | x :: xs', _ :: ys' -> let (ys, ps) = walk xs' ys'
                                in (match ys with
                                        []     -> (ys, ps) (* impossible case *)
                                    | y :: ys' -> (ys', (x, y) :: ps))
        | _, _               -> raise Mismatching_lists
      in let (_, ps) = walk xs_given ys_given in Some ps
  with Mismatching_lists -> None;;
(* {END} *)

let () = assert (test_cnv cnw1_dse);;

(* {CNW1_CB} *)
let cnw1_cb xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys k = (* 'a list -> 'b list ->
                            ('b list  -> ('a * 'b) list -> ('a * 'b) list) ->
                                                           ('a * 'b) list option *)
    match xs, ys with
        [],       []     -> Some (k ys_given [])
    | x :: xs', _ :: ys' -> walk xs' ys' (fun ys ps ->
                                           match ys with
                                               []     -> [] (* impossible case *)
                                           | y :: ys' -> k ys' ((x, y) :: ps))
    | _, _               -> None
  in walk xs_given ys_given (fun _ ps -> ps);;
(* {END} *)

let () = assert (test_cnv cnw1_cb);;

(* ***** *)

(* Lighweight-fissioned (defused) version of cnw1_cb: *)

(* {CNW1_CB_LFI} *)
let cnw1_cb_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys k = (* 'a list -> 'b list ->
                              ('b list  -> ('a * 'b) list -> ('a * 'b) list) option *)
    match xs, ys with
        [],       []     -> Some k
    | x :: xs', _ :: ys' -> walk xs' ys' (fun ys ps ->
                                           match ys with
                                               []     -> [] (* impossible case *)
                                           | y :: ys' -> k ys' ((x, y) :: ps))
    | _, _               -> None
  in match walk xs_given ys_given (fun _ ps -> ps) with
       Some k -> Some (k ys_given [])
     | None   -> None ;;
(* {END} *)

let () = assert (test_cnv cnw1_cb_lfi);;

(* ***** *)

(* First-order (defunctionalized) counterpart of cnw1_cb: *)

(* {CNW1_FO} *)
let cnw1_fo xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys xs_op = (* 'a list -> 'b list -> 'a list -> ('a * 'b) list option *)
    match xs, ys with
        [],       []     -> Some (continue xs_op ys_given [])
    | x :: xs', _ :: ys' -> walk xs' ys' (x :: xs_op)
    | _, _               -> None
  and continue xs_op ys ps = (* 'a list -> 'b list -> ('a * 'b) list -> ('a * 'b) list *)
    match xs_op with
        []        -> ps
    | x :: xs'_op -> (match ys with
                          []     -> [] (* impossible case *)
                      | y :: ys' -> continue xs'_op ys' ((x, y) :: ps))
  in walk xs_given ys_given [];;
(* {END} *)

let () = assert (test_cnv cnw1_fo);;

(* ***** *)

(* Lighweight-fissioned (defused) version of cnv1_fo: *)

(* {CNW1_FO_LFI} *)
let cnw1_fo_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys xs_op = (* 'a list -> 'b list -> 'a list -> 'a list option *)
    match xs, ys with
        [],       []     -> Some xs_op
    | x :: xs', _ :: ys' -> walk xs' ys' (x :: xs_op)
    | _, _               -> None
  and continue xs_op ys ps = (* 'a list -> 'b list -> ('a * 'b) list -> ('a * 'b) list *)
    match xs_op with
        []        -> ps
    | x :: xs'_op -> (match ys with
                          []     -> [] (* impossible case *)
                      | y :: ys' -> continue xs'_op ys' ((x, y) :: ps))
  in match walk xs_given ys_given [] with
       Some xs_op -> Some (continue xs_op ys_given [])
     | None       -> None;;
(* {END} *)

let () = assert (test_cnv cnw1_fo_lfi);;

(* ********** *)

(* More perspicuous continuation-based implementation that returns over the first list: *)

(* {CNW2_CB} *)
let cnw2_cb xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys k = (* 'a list -> 'b list -> ('a list -> ('a * 'b) list) ->
                                                              ('a * 'b) list option *)
    match xs, ys with
        [],       []     -> Some (k xs_given)
    | _ :: xs', y :: ys' -> walk xs' ys' (fun xs ->
                                           match xs with
                                               []     -> [] (* impossible case *)
                                           | x :: xs' -> (x, y) :: k xs')
    | _, _               -> None
  in walk xs_given ys_given (fun _ -> []);;
(* {END} *)

let () = assert (test_cnv cnw2_cb);;

(* ***** *)

(* Lighweight-fissioned (defused) version of cnw2_cb: *)

(* {CNW2_CB_LFI} *)
let cnw2_cb_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys k = (* 'a list -> 'b list -> ('a list -> ('a * 'b) list)) option *)
    match xs, ys with
        [],       []     -> Some k
    | _ :: xs', y :: ys' -> walk xs' ys' (fun xs ->
                                           match xs with
                                               []     -> [] (* impossible case *)
                                           | x :: xs' -> (x, y) :: k xs')
    | _, _               -> None
  in match walk xs_given ys_given (fun _ -> []) with
       Some k -> Some (k xs_given)
     | None   -> None;;
(* {END} *)

let () = assert (test_cnv cnw2_cb_lfi);;

(* ***** *)

(* First-order (defunctionalized) counterpart of cnw2_cb: *)

(* {CNW2_FO} *)
let cnw2_fo xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys ys_op = (* 'a list -> 'b list -> 'b list -> ('a * 'b) list option *)
    match xs, ys with
        [],       []     -> Some (continue ys_op xs_given)
    | _ :: xs', y :: ys' -> walk xs' ys' (y :: ys_op)
    | _, _               -> None
  and continue ys_op xs = (* 'b list -> 'a list -> ('a * 'b) list *)
    match ys_op with
        []        -> []
    | y :: ys'_op -> match xs with
                         []     -> [] (* impossible case *)
                     | x :: xs' -> (x, y) :: continue ys'_op xs'
  in walk xs_given ys_given [];;
(* {END} *)

let () = assert (test_cnv cnw2_fo);;

(* ***** *)

(* Lighweight-fissioned (defused) version of cnv2_fo: *)

(* {CNW2_FO_LFI} *)
let cnw2_fo_lfi xs_given ys_given = (* 'a list -> 'b list -> ('a * 'b) list option *)
  let rec walk xs ys ys_op = (* 'a list -> 'b list -> 'b list -> 'b list option *)
    match xs, ys with
        [],       []     -> Some ys_op
    | _ :: xs', y :: ys' -> walk xs' ys' (y :: ys_op)
    | _, _               -> None
  and continue ys_op xs = (* 'b list -> 'a list -> ('a * 'b) list *)
    match ys_op with
        []        -> []
    | y :: ys'_op -> match xs with
                         []     -> [] (* impossible case *)
                     | x :: xs' -> (x, y) :: continue ys'_op xs'
  in match walk xs_given ys_given [] with
       Some ys_op -> Some (continue ys_op xs_given)
     | None       -> None;;
(* {END} *)

let () = assert (test_cnv cnw2_fo_lfi);;

(* ********** *)

(* end of convolution.ml *)


==> anc/convolution.v <==
(* convolution.v *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Wed 14 Jul 2021 *)

(* This .v file accompanies "Getting There and Back Again". *)

(* Convolving two lists when they have the same length, symbolically. *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool List.

(* ********** *)

Definition beq_pair (X : Type) (beq_X : X -> X -> bool) (Y : Type) (beq_Y : Y -> Y -> bool) (p1 p2 : X * Y) : bool :=
  match p1 with
  | (x1, y1) =>
    match p2 with
    | (x2, y2) =>
      beq_X x1 x2 && beq_Y y1 y2
    end
  end.

Fixpoint beq_list (V : Type) (beq_V : V -> V -> bool) (v1s v2s : list V) : bool :=
  match v1s with
  | nil =>
    match v2s with
    | nil =>
      true
    | v2 :: v2s' =>
      false
    end
  | v1 :: v1s' =>
    match v2s with
    | nil =>
      false
    | v2 :: v2s' =>
      beq_V v1 v2 && beq_list V beq_V v1s' v2s'
    end
  end.

Definition beq_option (V : Type) (beq_V : V -> V -> bool) (ov1 ov2 : option V) : bool :=
  match ov1 with
  | None =>
    match ov2 with
    | None =>
      true
    | Some v2 =>
      false
    end
  | Some v1 =>
    match ov2 with
    | None =>
      false
    | Some v2 =>
      beq_V v1 v2
    end
  end.

Definition test_cnv (cnv : forall X Y : Type, list X -> list Y -> option (list (X * Y))) : bool :=
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (cnv nat nat nil nil)
             (Some nil)
  &&
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (cnv nat nat (1 :: 2 :: 3 :: nil) (10 :: 20 :: 30 :: nil))
             (Some ((1, 30) :: (2, 20) :: (3, 10) :: nil))
  &&
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (cnv nat nat (1 :: 2 :: 3 :: nil) (10 :: 20 :: nil))
             None
  &&
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (cnv nat nat (1 :: 2 :: nil) (10 :: 20 :: 30 :: nil))
             None.

(* ********** *)

Fixpoint cnv' (V W : Type) (vs : list V) (ws_op : list W) : option (list (V * W)) :=
  match vs with
  | nil =>
    match ws_op with
    | nil =>
      Some nil
    | w :: ws'_op =>
      None
    end
  | v :: vs' =>
    match ws_op with
    | nil =>
      None
    | w :: ws'_op =>
      match cnv' V W vs' ws'_op with
      | Some ps =>
        Some ((v, w) :: ps)
      | None =>
        None
      end
    end
  end.

Definition cnv (V W : Type) (vs : list V) (ws : list W) : option (list (V * W)) :=
  cnv' V W vs (rev ws).

Compute (test_cnv cnv).

(* ********** *)

Definition fst {V W : Type} (p : V * W) : V :=
  match p with (v, _) => v end.

Definition snd {V W : Type} (p : V * W) : W :=
  match p with (_, w) => w end.

(* {SOUNDNESS_AND_COMPLETENESS_OF_CNV} *)
Theorem soundness_and_completeness_of_cnv :
  forall (V W : Type) (vs : list V) (ws : list W) (ps : list (V * W)),
    cnv V W vs ws = Some ps <-> map fst ps = vs /\ map snd ps = rev ws.
(* {END} *)

(* ********** *)

(* end of convolution.v *)


==> anc/cps-vs-cb-programs.ml <==
(* cps-vs-cb-programs.ml *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Wed 23 Feb 2022 *)

(* This .ml file accompanies "Getting There and Back Again". *)

(* ********** *)

let list_fold_right nil_case cons_case vs_given =
  let rec visit vs =
    match vs with
    | [] ->
       nil_case
    | v :: vs' ->
       cons_case v (visit vs')
  in visit vs_given;;

let list_fold_left nil_case cons_case vs_given =
  let rec visit vs a =
    match vs with
    | [] ->
       a
    | v :: vs' ->
       visit vs' (cons_case v a)
  in visit vs_given nil_case;;

(* ********** *)

let test_fac candidate =
  (candidate 0 = 1) &&
    (let n = Random.int 20
     in candidate (succ n) = (succ n) * candidate n);;

(* {FAC_CPS} *)
let rec fac_cps n k = (* int -> (int -> 'a) -> 'a *)
  if n = 0
  then k 1
  else fac_cps (pred n) (fun a -> k (n * a));;
(* {END} *)

(* {FAC} *)
let fac n = (* int -> int *)
  fac_cps n (fun a -> a);;
(* {END} *)

let () = assert (test_fac fac);;

(* ********** *)

(* {BT} *)
type bt = Leaf of int | Node of bt * bt;;
(* {END} *)

(* {BALANCEDP_CB} *)
let rec balancedp_cb t k = (* bt -> (int -> bool) -> bool *)
  match t with
    Leaf w        -> k w
  | Node (t1, t2) -> balancedp_cb t1 (fun w1 ->
                       balancedp_cb t2 (fun w2 ->
                         if w1 = w2 then k (w1 + w2) else false));;
(* {END} *)

(* {BALANCEDP} *)
let balancedp t = (* bt -> bool *)
  balancedp_cb t (fun w -> true);;
(* {END} *)

(* ********** *)

(* {TEST_PREFIXES} *)
let test_prefixes candidate =
  (candidate        [] = [[]]) &&
  (candidate       [1] = [[]; [1]]) &&
  (candidate    [2; 1] = [[]; [2]; [2; 1]]) &&
  (candidate [3; 2; 1] = [[]; [3]; [3; 2]; [3; 2; 1]]);;
(* {END} *)

(* {PREFIXES_CB} *)
let rec prefixes_cb vs k = (* 'a list -> ('a list -> 'b) -> 'b list *)
  k [] :: match vs with
            []       -> []
          | v :: vs' -> prefixes_cb vs' (fun a -> k (v :: a));;
(* {END} *)

(* {PREFIXES} *)
let prefixes vs = (* 'a list -> 'a list list *)
  prefixes_cb vs (fun a -> a);;
(* {END} *)

let () = assert (test_prefixes prefixes);;

(* {PREFIXES_WITH_FOLD} *)
let prefixes_gen vs = (* 'a list -> 'a list list *)
  list_fold_right (fun k -> k [] :: [])
                  (fun v ih k -> k [] :: ih (fun a -> k (v :: a)))
                  vs
                  (fun a -> a);;
(* {END} *)

let () = assert (test_prefixes prefixes_gen);;

(* {PREFIXES_CPS} *)
let rec prefixes_cps vs k mk =
  (* 'a list -> ('a list -> ('b -> 'c) -> 'c) -> ('b list -> 'c) -> 'c *)
  k [] (fun p ->
          match vs with
            []       -> mk (p :: [])
          | v :: vs' -> prefixes_cps vs'
                                     (fun p mk -> k (v :: p) mk)
                                     (fun ps -> mk (p :: ps)));;
(* {END} *)

(* {PREFIXESP} *)
let prefixes' vs = (* 'a list -> 'a list list *)
  prefixes_cps vs (fun p mk -> mk p) (fun ps -> ps);;
(* {END} *)

let () = assert (test_prefixes prefixes');;

(* ********** *)

(* end of cps-vs-cb-programs.ml *)


==> anc/etap_indices.v <==
(* etap_indices.v *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, 16 Jul 2021 *)

(* This .v file accompanies "Getting There and Back Again". *)

(* does a given lambda-term with de Bruijn indices have the outer structure of an eta-redex
   and if so with which arity? *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool.

(* ********** *)

(* Boolean comparison functions: *)

Definition beq_pair (X : Type) (beq_X : X -> X -> bool) (Y : Type) (beq_Y : Y -> Y -> bool) (p1 p2 : X * Y) : bool :=
  match p1 with
  | (x1, y1) =>
    match p2 with
    | (x2, y2) =>
      beq_X x1 x2 && beq_Y y1 y2
    end
  end.

Definition beq_option (V : Type) (beq_V : V -> V -> bool) (ov1 ov2 : option V) : bool :=
  match ov1 with
  | None =>
    match ov2 with
    | None =>
      true
    | Some v2 =>
      false
    end
  | Some v1 =>
    match ov2 with
    | None =>
      false
    | Some v2 =>
      beq_V v1 v2
    end
  end.

(* ********** *)

(* {EXPI} *)
Inductive expi := Vari : nat -> expi | Lami : expi -> expi | Appi : expi -> expi -> expi
                | Expi : expi.
(* {END} *)

(* The Expi constructor stands for a closed lambda-term, for the sake of this exercise. *)

(* ********** *)

Fixpoint beq_expi (e1 e2 : expi) : bool :=
  match e1 with
  | Vari n1 =>
    (match e2 with
     | Vari n2 =>
       n1 =? n2
     | _ =>
       false
     end)
  | Lami e1' =>
    (match e2 with
     | Lami e2' =>
       beq_expi e1' e2'
     | _ =>
       false
     end)
  | Appi e10 e11 =>
    (match e2 with
     | Appi e20 e21 =>
       (beq_expi e10 e20) && (beq_expi e11 e21)
     | _ =>
       false
     end)
  | Expi =>
    (match e2 with
     | Expi =>
       true
     | _ =>
       false
     end)
  end.

(* ********** *)

Definition test_make_eta_redexi (candidate : expi -> nat -> expi) : bool :=
  beq_expi (candidate Expi 0)
          Expi
  &&
  beq_expi (candidate Expi 1)
          (Lami (Appi Expi (Vari 0)))
  &&
  beq_expi (candidate Expi 2)
          (Lami (Lami (Appi (Appi Expi (Vari 1)) (Vari 0))))
  &&
  beq_expi (candidate Expi 3)
          (Lami (Lami (Lami (Appi (Appi (Appi Expi (Vari 2)) (Vari 1)) (Vari 0))))).

(* ***** *)

(* {MAKE_ETA_REDEXI} *)
Fixpoint make_eta_redexi (e : expi) (d : nat) : expi :=
  match d with
    O    => e
  | S d' => Lami (make_eta_redexi (Appi e (Vari d')) d')
  end.
(* {END} *)

Compute (test_make_eta_redexi make_eta_redexi).

Compute (make_eta_redexi Expi 3).
(*
(* {EXAMPLE_OF_ETA_REDEXI_OF_DEPTH_3} *)
Lami (Lami (Lami (Appi (Appi (Appi Expi (Vari 2)) (Vari 1)) (Vari 0))))
(* {END} *)
*)

(* ***** *)

Lemma fold_unfold_make_eta_redexi_O :
  forall e : expi,
    make_eta_redexi e 0 =
    e.
Proof.
  fold_unfold_tactic make_eta_redexi.
Qed.

Lemma fold_unfold_make_eta_redexi_S :
  forall (e : expi)
         (d' : nat),
    make_eta_redexi e (S d') =
    Lami (make_eta_redexi (Appi e (Vari d')) d').
Proof.
  fold_unfold_tactic make_eta_redexi.
Qed.

(* ********** *)

Definition test_etapi (candidate : expi -> option (expi * nat)) : bool :=
  beq_option (expi * nat)
             (beq_pair expi beq_expi nat beq_nat)
             (candidate (make_eta_redexi Expi 0))
             None
  &&
  beq_option (expi * nat)
             (beq_pair expi beq_expi nat beq_nat)
             (candidate (make_eta_redexi Expi 1))
             (Some (Expi, 1))
  &&
  beq_option (expi * nat)
             (beq_pair expi beq_expi nat beq_nat)
             (candidate (make_eta_redexi Expi 2))
             (Some (Expi, 2))
  &&
  beq_option (expi * nat)
             (beq_pair expi beq_expi nat beq_nat)
             (candidate (make_eta_redexi (Lami (Vari 0)) 3))
             (Some (Lami (Vari 0), 3))
  &&
  beq_option (expi * nat)
             (beq_pair expi beq_expi nat beq_nat)
             (candidate (make_eta_redexi (Appi (Lami (Vari 0)) (Lami (Vari 0))) 4))
             (Some (Appi (Lami (Vari 0)) (Lami (Vari 0)), 4))
  &&
  beq_option (expi * nat)
             (beq_pair expi beq_expi nat beq_nat)
             (candidate (Lami (make_eta_redexi (Appi (Lami (Vari 0)) (Lami (Vari 0))) 4)))
             None.

(* ********** *)

(* Implementation of the eta predicate in direct style: *)

Fixpoint etapi_ds' (e : expi) : option (expi * nat) :=
  match e with
  | Lami e' =>
    match etapi_ds' e' with
    | Some (Appi b (Vari i), d) =>
      if i =? d
      then Some (b, S d)
      else None
    | _ =>
      None
    end
  | _ =>
    Some (e, 0)
  end.

Definition etapi_ds (e : expi) : option (expi * nat) :=
  match etapi_ds' e with
  | Some (b, d) =>
    if d =? 0
    then None
    else Some (b, d)
  | None =>
    None
  end.

Compute (test_etapi etapi_ds).

(* ***** *)

Lemma fold_unfold_etapi_ds'_Vari :
  forall i : nat,
    etapi_ds' (Vari i) =
    Some (Vari i, 0).
Proof.
  fold_unfold_tactic etapi_ds'.
Qed.

Lemma fold_unfold_etapi_ds'_Lami :
  forall e' : expi,
    etapi_ds' (Lami e') =
    match etapi_ds' e' with
    | Some (Appi b (Vari i), d) =>
      if i =? d
      then Some (b, S d)
      else None
    | _ =>
      None
    end.
Proof.
  fold_unfold_tactic etapi_ds'.
Qed.

Lemma fold_unfold_etapi_ds'_Appi :
  forall e0 e1 : expi,
    etapi_ds' (Appi e0 e1) =
    Some (Appi e0 e1, 0).
Proof.
  fold_unfold_tactic etapi_ds'.
Qed.

Lemma fold_unfold_etapi_ds'_expi :
  etapi_ds' Expi =
  Some (Expi, 0).
Proof.
  fold_unfold_tactic etapi_ds'.
Qed.

(* ********** *)

Lemma soundness_of_etapi_ds' :
  forall (e b : expi)
         (d : nat),
    etapi_ds' e = Some (b, d) ->
    make_eta_redexi b d = e.
Proof.
  intro e.
  induction e as [i | e' IHe' | e0 IHe0 e1 IHe1 | ]; intros b d.
  - rewrite -> fold_unfold_etapi_ds'_Vari.
    intros H_tmp; injection H_tmp as H_b H_Sd.
    rewrite <- H_b.
    rewrite <- H_Sd.
    rewrite -> fold_unfold_make_eta_redexi_O.
    reflexivity.
  - rewrite -> fold_unfold_etapi_ds'_Lami.
    case (etapi_ds' e') as [[[i | e'' | e0 e1 | ] d'] | ] eqn:H_aux.
    * intro H_absurd; discriminate H_absurd.
    * intro H_absurd; discriminate H_absurd.
    * case e1 as [i | e1' | e10 e11 | ].
      ** case (i =? d') eqn:H_i.
         *** apply beq_nat_true in H_i.
             intro H_tmp; injection H_tmp as H_b H_Sd.
             rewrite <- H_b.
             rewrite <- H_Sd.
             Check (IHe' (Appi e0 (Vari i)) d').
             Check (IHe' (Appi e0 (Vari i)) d' (eq_refl (Some (Appi e0 (Vari i), d')))).
             rewrite -> fold_unfold_make_eta_redexi_S.
             apply f_equal.
             Check (IHe' (Appi e0 (Vari i)) d' (eq_refl (Some (Appi e0 (Vari i), d')))).
             rewrite <- H_i at 1.
             exact (IHe' (Appi e0 (Vari i)) d' (eq_refl (Some (Appi e0 (Vari i), d')))).
         *** intro H_absurd; discriminate H_absurd.
      ** intro H_absurd; discriminate H_absurd.
      ** intro H_absurd; discriminate H_absurd.
      ** intro H_absurd; discriminate H_absurd.
    * intro H_absurd; discriminate H_absurd.
    * intro H_absurd; discriminate H_absurd.
  - rewrite -> fold_unfold_etapi_ds'_Appi.
    intros H_tmp; injection H_tmp as H_b H_Sd.
    rewrite <- H_b.
    rewrite <- H_Sd.
    rewrite -> fold_unfold_make_eta_redexi_O.
    reflexivity.
  - rewrite -> fold_unfold_etapi_ds'_expi.
    intros H_tmp; injection H_tmp as H_b H_Sd.
    rewrite <- H_b.
    rewrite <- H_Sd.
    rewrite -> fold_unfold_make_eta_redexi_O.
    reflexivity.
Qed.

Theorem soundness_of_etapi_ds :
  forall (e : expi)
         (b : expi)
         (d : nat),
    etapi_ds e = Some (b, d) ->
    make_eta_redexi b d = e.
Proof.
  intros e b d.
  unfold etapi_ds.
  case (etapi_ds' e) as [[b' d'] | ] eqn:H_e.
  - case d' as [ | d''].
    + Search ((_ =? _) = true).
      rewrite -> (Nat.eqb_refl 0).
      intro H_absurd; discriminate H_absurd.
    + destruct (Nat.eqb_neq (S d'') 0) as [_ H_key].
      Check (Nat.neq_succ_0 d'').
      Check (H_key (Nat.neq_succ_0 d'')).
      rewrite -> (H_key (Nat.neq_succ_0 d'')).
      intro H_tmp; injection H_tmp as H_b H_Sd.
      rewrite <- H_b.
      rewrite <- H_Sd.
      Check (soundness_of_etapi_ds' e b' (S d'') H_e).
      exact (soundness_of_etapi_ds' e b' (S d'') H_e).
  - intro H_absurd; discriminate H_absurd.
Qed.

(* ********** *)

(* An eta-redex needs to be at least of depth 1,
   otherwise, trouble ensues:
     make_eta_redexi 0 an_eta_redex_of_non_zero_depth = thetapi
   and 
     etapi_ds thetapi = (its_depth, its_bottom)
*)

Lemma completeness_of_etapi_ds' :
  forall (b : expi)
         (d : nat)
         (e : expi),
    make_eta_redexi b (S d) = Lami e ->
    etapi_ds' (Lami e) = Some (b, S d).
Proof.
  intros b d e.
  rewrite -> fold_unfold_make_eta_redexi_S.
  rewrite -> fold_unfold_etapi_ds'_Lami.
  intro H_e.
  injection H_e as H_e.
  revert b e H_e.
  induction d as [ | d' IHd']; intros b e.
  - rewrite -> fold_unfold_make_eta_redexi_O.
    intro H_e.
    rewrite <- H_e.
    rewrite -> fold_unfold_etapi_ds'_Appi.
    rewrite -> (Nat.eqb_refl 0).
    reflexivity.
  - rewrite -> fold_unfold_make_eta_redexi_S.
    intro H_e.
    case e as [i | e' | e0' e1' | ].
    + discriminate H_e.
    + injection H_e as H_e.
      rewrite <- H_e.
      rewrite -> fold_unfold_etapi_ds'_Lami.
      Check (IHd' (Appi b (Vari (S d')))).
      Check (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d'))).
      rewrite -> (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d'))).
    rewrite -> (Nat.eqb_refl (S d')).
    reflexivity.
    + discriminate H_e.
    + discriminate H_e.
Qed.

Theorem completeness_of_etapi_ds :
  forall (b : expi)
         (d : nat)
         (e : expi),
    make_eta_redexi b (S d) = Lami e ->
    etapi_ds (Lami e) = Some (b, S d).
Proof.
  intros b d e H_b_e.
  unfold etapi_ds.
  Check (completeness_of_etapi_ds' b d e H_b_e).
  rewrite -> (completeness_of_etapi_ds' b d e H_b_e).
  Search ((_ =? _) = false).
  destruct (Nat.eqb_neq (S d) 0) as [_ H_key].
  Search (S _ <> _).
  Check (Nat.neq_succ_0 d).
  Check (H_key (Nat.neq_succ_0 d)).
  rewrite -> (H_key (Nat.neq_succ_0 d)).
  reflexivity.
Qed.

(* ********** *)

(* Implementation of the eta predicate with a continuation: *)

(* {ETAPI_CBPRIME} *)
Fixpoint etapi_cb' (e : expi) (k : expi -> nat -> option (expi * nat)) :=
  match e with
    Lami e' => etapi_cb' e' (fun b' d =>
                               match b' with
                                 Appi b (Vari i) => if i =? d then k b (S d) else None
                               | _               => None
                               end)
  | _       => k e 0
  end.
(* {END} *)

(* {ETAPI_CB} *)
Definition etapi_cb (e : expi) : option (expi * nat) :=
  etapi_cb' e (fun b d => if d =? 0 then None else Some (b, d)).
(* {END} *)

Compute (test_etapi etapi_cb).

(* ***** *)

Lemma fold_unfold_etapi_cb'_Vari :
  forall (i : nat)
         (k : expi -> nat -> option (expi * nat)),
    etapi_cb' (Vari i) k =
    k (Vari i) 0.
Proof.
  fold_unfold_tactic etapi_cb'.
Qed.

Lemma fold_unfold_etapi_cb'_Lami :
  forall (e' : expi)
         (k : expi -> nat -> option (expi * nat)),
    etapi_cb' (Lami e') k =
    etapi_cb' e' (fun b' d =>
                   match b' with
                   | Appi b (Vari i) => if i =? d then k b (S d) else None
                   | _             => None
                   end).
Proof.
  fold_unfold_tactic etapi_cb'.
Qed.

Lemma fold_unfold_etapi_cb'_Appi :
  forall (e0 e1 : expi)
         (k : expi -> nat -> option (expi * nat)),
    etapi_cb' (Appi e0 e1) k =
    k (Appi e0 e1) 0.
Proof.
  fold_unfold_tactic etapi_cb'.
Qed.

Lemma fold_unfold_etapi_cb'_expi :
  forall k : expi -> nat -> option (expi * nat),
  etapi_cb' Expi k =
  k Expi 0.
Proof.
  fold_unfold_tactic etapi_cb'.
Qed.

(* ********** *)

(* {SOUNDNESS_OF_ETAPI_CBPRIME} *)
Lemma soundness_of_etapi_cb' :
  forall (e : expi)
         (k : expi -> nat -> option (expi * nat)),
    (exists (b : expi) (d : nat),
        etapi_cb' e k = k b d /\ make_eta_redexi b d = e)
    \/
    (etapi_cb' e k = None).
(* {END} *)
Proof.
  intro e.
  induction e as [n | e' IHe' | e0 IHe0 e1 IHe1 | ]; intro k.
  - rewrite -> fold_unfold_etapi_cb'_Vari.
    left.
    exists (Vari n), 0.
    rewrite -> fold_unfold_make_eta_redexi_O.
    split; reflexivity.
  - rewrite -> fold_unfold_etapi_cb'_Lami.
    Check (IHe' (fun (b' : expi) (d : nat) =>
                   match b' with
                   | Appi b (Vari i) => if i =? d then k b (S d) else None
                   | _ => None
                   end)).
    destruct (IHe' (fun (b' : expi) (d : nat) =>
                      match b' with
                      | Appi b (Vari i) => if i =? d then k b (S d) else None
                      | _ => None
                      end)) as [[b' [d [H_etapi H_make]]] | H_etapi].
    + rewrite -> H_etapi.
      case b' as [i | b | b [i | b'' | b0'' b1'' | ] | ].
      * right; reflexivity.
      * right; reflexivity.
      * case (i =? d) eqn:H_i_d.
        ** left.
           exists b, (S d).
           rewrite -> fold_unfold_make_eta_redexi_S.
           Search ((_ =? _) = true -> _ = _).
           Check (beq_nat_true i d H_i_d).
           rewrite -> (beq_nat_true i d H_i_d) in H_make.
           rewrite -> H_make.
           split; reflexivity.
        ** right; reflexivity.
      * right; reflexivity.
      * right; reflexivity.
      * right; reflexivity.
      * right; reflexivity.
    + rewrite -> H_etapi.
      right; reflexivity.
  - rewrite -> fold_unfold_etapi_cb'_Appi.
    left.
    exists (Appi e0 e1), 0.
    rewrite -> fold_unfold_make_eta_redexi_O.
    split; reflexivity.
  - rewrite -> fold_unfold_etapi_cb'_expi.
    left.
    exists Expi, 0.
    rewrite -> fold_unfold_make_eta_redexi_O.
    split; reflexivity.
Qed.

(* {SOUNDNESS_OF_ETAPI_CB} *)
Theorem soundness_of_etapi_cb :
  forall (e b : expi) (d : nat),
    etapi_cb e = Some (b, d) -> make_eta_redexi b d = e.
(* {END} *)
Proof.
  unfold etapi_cb.
  intros e b d.
  Check (soundness_of_etapi_cb' e (fun (b0 : expi) (d0 : nat) => if d0 =? 0 then None else Some (b0, d0))).
  destruct (soundness_of_etapi_cb' e (fun (b0 : expi) (d0 : nat) => if d0 =? 0 then None else Some (b0, d0))) as [[b' [d' [H_etapi H_make]]] | H_etapi]; intro H_tmp.
  - rewrite -> H_tmp in H_etapi.
    case d' as [ | d''].
    + Check (Nat.eqb_refl 0).
      rewrite -> (Nat.eqb_refl 0) in H_etapi.
      discriminate H_etapi.
    + destruct (Nat.eqb_neq (S d'') 0) as [_ H_key].
      Check (Nat.neq_succ_0 d'').
      Check (H_key (Nat.neq_succ_0 d'')).
      rewrite -> (H_key (Nat.neq_succ_0 d'')) in H_etapi.
      injection H_etapi as H_b H_d.
      rewrite <- H_b in H_make.
      rewrite <- H_d in H_make.
      exact H_make.
  - rewrite -> H_tmp in H_etapi.
    discriminate H_etapi.
Qed.

(* ********** *)

(* {COMPLETENESS_OF_ETAPI_CBPRIME} *)
Lemma completeness_of_etapi_cb' :
  forall (b : expi) (d : nat) (e : expi),
    make_eta_redexi b (S d) = Lami e ->
    forall k : expi -> nat -> option (expi * nat),
      etapi_cb' (Lami e) k = k b (S d).
(* {END} *)
Proof.
  intros b d e.
  rewrite -> fold_unfold_make_eta_redexi_S.
  intro H_e.
  injection H_e as H_e.
  revert b e H_e.
  induction d as [ | d' IHd']; intros b e.
  - rewrite -> fold_unfold_make_eta_redexi_O.
    intros H_e k.
    rewrite <- H_e.
    rewrite -> fold_unfold_etapi_cb'_Lami.
    rewrite -> fold_unfold_etapi_cb'_Appi.
    Search (_ =? _ = true).
    Check (Nat.eqb_refl 0).
    rewrite -> (Nat.eqb_refl 0).
    reflexivity.
  - rewrite -> fold_unfold_make_eta_redexi_S.
    intros H_e k.
    rewrite <- H_e.
    rewrite -> fold_unfold_etapi_cb'_Lami.
    Check (IHd' (Appi b (Vari (S d')))).
    Check (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d'))).
    Check (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d')) (fun (b' : expi) (d : nat) =>
                                                                                                                                                                  match b' with 
                                                                                                                                                                  | Vari _ => None
                                                                                                                                                                  | Lami _ => None
                                                                                                                                                                  | Appi b0 (Vari i) => if i =? d then k b0 (S d) else None
                                                                                                                                                                  | Appi b0 (Lami _) => None
                                                                                                                                                                  | Appi b0 (Appi _ _) => None
                                                                                                                                                                  | Appi b0 Expi => None
                                                                                                                                                                  | Expi => None
end)).
    rewrite -> (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d')) (fun (b' : expi) (d : nat) =>
                                                                                                                                                                       match b' with 
                                                                                                                                                                       | Vari _ => None
                                                                                                                                                                       | Lami _ => None
                                                                                                                                                                       | Appi b0 (Vari i) => if i =? d then k b0 (S d) else None
                                                                                                                                                                       | Appi b0 (Lami _) => None
                                                                                                                                                                       | Appi b0 (Appi _ _) => None
                                                                                                                                                                       | Appi b0 Expi => None
                                                                                                                                                                       | Expi => None
                                                                                                                                                                       end)).
    rewrite -> (Nat.eqb_refl (S d')).
    reflexivity.
Qed.

Lemma oyoyoe :
  forall d : nat,
    S d =? 0 = false.
Proof.
  intro d.
  Check beq_nat.
  unfold Nat.eqb.
  reflexivity.
Qed.

(* {COMPLETENESS_OF_ETAPI_CB} *)
Theorem completeness_of_etapi_cb :
  forall (b : expi) (d : nat) (e : expi),
    make_eta_redexi b (S d) = Lami e -> etapi_cb (Lami e) = Some (b, S d).
(* {END} *)
Proof.
  intros b d e H_make.
  unfold etapi_cb.
  Check (completeness_of_etapi_cb' b d e H_make (fun (b0 : expi) (d0 : nat) => if d0 =? 0 then None else Some (b0, d0))).
  rewrite -> (completeness_of_etapi_cb' b d e H_make (fun (b0 : expi) (d0 : nat) => if d0 =? 0 then None else Some (b0, d0))).
  rewrite -> oyoyoe.
  reflexivity.
Qed.

(* {SOUNDNESS_AND_COMPLETENESS_OF_ETAPI_CB} *)
Theorem soundness_and_completeness_of_etapi_cb :
  forall (e : expi) (d : nat) (b : expi),
    etapi_cb e = Some (b, S d) <-> make_eta_redexi b (S d) = e.
(* {END} *)
Proof.
  intros e d b.
  split.
  - exact (soundness_of_etapi_cb e b (S d)).
  - intro H_make_eta.
    Check (completeness_of_etapi_cb b d e).
    case e as [i | e' | e0' e1' | ] eqn:H_e.
    + rewrite -> fold_unfold_make_eta_redexi_S in H_make_eta.
      discriminate H_make_eta.
    + Check (completeness_of_etapi_cb b d e').
      Check (completeness_of_etapi_cb b d e' H_make_eta).
      exact (completeness_of_etapi_cb b d e' H_make_eta).
    + rewrite -> fold_unfold_make_eta_redexi_S in H_make_eta.
      discriminate H_make_eta.
    + rewrite -> fold_unfold_make_eta_redexi_S in H_make_eta.
      discriminate H_make_eta.
Qed.

(* ********** *)

(* Implementation of the eta predicate with a counter and two loops
   (defunctionalized version of etapi_cb): *)

(* {ETAPISECOND} *)
Fixpoint etapi'' (k : nat) (b : expi) (d : nat) : option (expi * nat) :=
  match k with
    O    => if d =? 0 then None else Some (b, d)
  | S k' => match b with
              Appi b' (Vari i) => if i =? d then etapi'' k' b' (S d) else None
            | _                => None
            end
  end.
(* {END} *)

(* {ETAPIPRIME} *)
Fixpoint etapi' (e : expi) (k : nat) : option (expi * nat) :=
  match e with
    Lami e' => etapi' e' (S k)
  | _       => etapi'' k e 0
  end.
(* {END} *)

(* {ETAPI} *)
Definition etapi (e : expi) : option (expi * nat) :=
  etapi' e 0.
(* {END} *)

Compute (test_etapi etapi).

Lemma fold_unfold_etapi''_O :
  forall (b : expi)
         (d : nat),
    etapi'' O b d =
    if d =? 0 then None else Some (b, d).
Proof.
  fold_unfold_tactic etapi''.
Qed.

Lemma fold_unfold_etapi''_S :
  forall (k' : nat)
         (b : expi)
         (d : nat),
    etapi'' (S k') b d =
    match b with
            | Appi b' (Vari i) => if i =? d then etapi'' k' b' (S d) else None
            | _                => None
            end.
Proof.
  fold_unfold_tactic etapi''.
Qed.

Lemma fold_unfold_etapi'_Vari :
  forall (i : nat)
         (k : nat),
    etapi' (Vari i) k =
    etapi'' k (Vari i) 0.
Proof.
  fold_unfold_tactic etapi.
Qed.

Lemma fold_unfold_etapi'_Lami :
  forall (e' : expi)
         (k : nat),
    etapi' (Lami e') k =
    etapi' e' (S k).
Proof.
  fold_unfold_tactic etapi.
Qed.

Lemma fold_unfold_etapi'_Appi :
  forall (e0 e1 : expi)
         (k : nat),
    etapi' (Appi e0 e1) k =
    etapi'' k (Appi e0 e1) 0.
Proof.
  fold_unfold_tactic etapi.
Qed.

Lemma fold_unfold_etapi'_Expi :
  forall (k : nat),
    etapi' Expi k =
    etapi'' k Expi 0.
Proof.
  fold_unfold_tactic etapi.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_ETAPIPRIME} *)
Lemma soundness_of_etapi' :
  forall (e : expi) (k : nat),
    (exists (b : expi) (d : nat),
        etapi' e k = etapi'' k b d /\ make_eta_redexi b d = e)
    \/
    (etapi' e k = None).
(* {END} *)
Proof.
  intro e.
  induction e as [n | e' IHe' | e0 IHe0 e1 IHe1 | ]; intro k.
  - rewrite -> fold_unfold_etapi'_Vari.
    left.
    exists (Vari n), 0.
    rewrite -> fold_unfold_make_eta_redexi_O.
    split; reflexivity.
  - rewrite -> fold_unfold_etapi'_Lami.
    Check (IHe' (S k)).
    destruct (IHe' (S k)) as [[b' [d [H_etapi H_make]]] | H_etapi].
    + rewrite -> H_etapi.
      case b' as [i | b | b [i | b'' | b0'' b1'' | ] | ].
      * right; reflexivity.
      * right; reflexivity.
      * case (i =? d) eqn:H_i_d.
        ** left.
           exists b, (S d).
           rewrite -> fold_unfold_make_eta_redexi_S.
           Search ((_ =? _) = true -> _ = _).
           Check (beq_nat_true i d H_i_d).
           rewrite -> (beq_nat_true i d H_i_d) in H_make.
           rewrite -> H_make.
           rewrite -> fold_unfold_etapi''_S.
           rewrite -> H_i_d.
           split; reflexivity.
        ** rewrite -> fold_unfold_etapi''_S.
           rewrite -> H_i_d.
           right; reflexivity.
      * right; reflexivity.
      * right; reflexivity.
      * right; reflexivity.
      * right; reflexivity.
    + rewrite -> H_etapi.
      right; reflexivity.
  - rewrite -> fold_unfold_etapi'_Appi.
    left.
    exists (Appi e0 e1), 0.
    rewrite -> fold_unfold_make_eta_redexi_O.
    split; reflexivity.
  - rewrite -> fold_unfold_etapi'_Expi.
    left.
    exists Expi, 0.
    rewrite -> fold_unfold_make_eta_redexi_O.
    split; reflexivity.
Qed.

(*
Inductive facets : nat -> exp -> nat -> Prop :=
| O_facet :
    forall (b : exp)
           (d : nat),
      (etapi'' 0 b d = if d =? 0 then None else Some (b, d)) ->
      facets 0 b d
| S_facet :
    forall (k' : nat)
           (b' : exp)
           (d : nat),
      facets k' b' (S d) ->
      (etapi'' (S k') (Appi b' (Vari d)) d = etapi'' k' b' (S d)) ->
      facets (S k') (Appi b' (Vari d)) d.

Lemma soundness_of_etapi' :
  forall (e : exp)
         (k : nat),
    (exists (b : exp) (d : nat),
        facets k b d ->
        etapi' e k = etapi'' k b d /\ make_eta_redexi b d = e)
    \/
    (etapi' e k = None).
Proof.
  intro e.
  induction e as [ i | e' | e0 e1 | ]; intro k.
  - rewrite -> fold_unfold_etapi'_Var.
Admitted.
*)

(*
Inductive facets : nat -> exp -> nat -> Prop :=
| O_facet :
    forall (b : exp)
           (d : nat),
      (etapi'' 0 b d = if d =? 0 then None else Some (b, d)) ->
      facets 0 b d
| S_facet :
    forall (k' : nat)
           (b' : exp)
           (d : nat),
      facets k' b' (S d) ->
      (etapi'' (S k') (Appi b' (Vari d)) d = etapi'' k' b' (S d)) ->
      facets (S k') (Appi b' (Vari d)) d.

Lemma soundness_of_etapi' :
  forall (e : exp)
         (k : nat),
    (exists (b : exp) (d : nat),
        facets k b d ->
        etapi' e k = etapi'' k b d /\ make_eta_redexi b d = e)
    \/
    (etapi' e k = None).
Proof.
Admitted.

Theorem soundness_of_etapi :
  forall (e b : exp) (d : nat),
    etapi e = Some (b, d) -> make_eta_redexi b d = e.
Proof.
  intros e b d.
  unfold etapi.
  Check (O_facet b d).
  Check (O_facet b d (fold_unfold_etapi''_O b d)). (* : facets 0 b d *)
  Check (soundness_of_etapi' e 0).
  Check (ex_intro (fun b => fun d => facets 0 b d -> etapi' e 0 = etapi'' 0 b d /\ make_eta_redexi b d = e)).
*)
(*
Inductive facets : nat -> (exp -> nat -> option (exp * nat)) -> Prop :=
| O_facet :
    facets 0 (fun b d => if d =? 0 then None else Some (b, d))
| S_facet :
    forall (n : nat)
           (k : exp -> nat -> option (exp * nat)),
      facets n k ->
      facets (S n) (fun b d =>
                      match b with
                      | Appi b' (Vari i) => if i =? d then k b (S d) else None
                      | _              => None
                      end).
*)
(*
Property soundly_facetious :
  forall (n : nat)
         (k : exp -> nat -> option (exp * nat)),
    facets n k ->
    (exists (b : exp)
            (d : nat),
      (etapi' k b d = etapi'' k Some (b, d) ->
    make_eta_redexi b d = e.
*)
(*
initial property of k, k = 0:
  forall (b : exp)
         (d : nat),
    etapi'' 0 b d = Some (b, d)
inductive property of k, k = S k':
  forall (k' : nat)
         (b' : exp)
         (d : nat),
    etapi'' k b' (S d) = Some (b', S d) ->
    etapi'' (S k) (Appi b' (Vari d)) d = Some (Appi b' (Vari d), d).
*)

(*
Inductive facets : nat -> exp -> nat -> Prop :=
| O_facet :
    forall (b : exp)
           (d : nat),
      facets 0 b d
| S_facet :
    forall (k' : nat)
           (b' : exp)
           (d : nat),
      facets k' b' (S d) ->
      facets (S k') (Appi b' (Vari d)) d.

Property soundly_facetious :
  forall (k : nat)
         (b : exp)
         (d : nat),
    facets k b d e ->
    etapi'' k b d = Some (b, d) ->
    make_eta_redexi b d = e.
Proof.
  intros k.
  induction k as [ | k' IH_k']; intros b d F_k.
  - rewrite -> fold_unfold_etapi''_O.
(*
destruct F_k as [b' d' H_O | k' b' d F_k'].
    + rewrite -> fold_unfold_etapi''_O.
      rewrite -> (oyoyoe d').
      reflexivity.
    + rewrite -> fold_unfold_etapi''_S.
      rewrite -> (Nat.eqb_refl d).
      inversion F_k' as [b d' H_k' H_b H_d' | ].
      * rewrite -> fold_unfold_etapi''_O.
      rewrite -> (Nat.eqb_refl d).
      rewrite -> fold_unfold_etapi''_O.
      rewrite -> (oyoyoe d).
      reflexivity.
*)
*)

(*
Lemma soundness_of_etapi' :
  forall (e : exp)
         (k : nat),
    facets k ->
    (exists (b : exp) (d : nat),
        etapi' e k = etapi'' k b d /\ make_eta_redexi b d = e)
    \/
    (etapi' e k = None).
Proof.
Admitted.

Theorem soundness_of_etapi :
  forall (e b : exp) (d : nat),
    etapi e = Some (b, d) -> make_eta_redexi b d = e.



Lemma soundness_of_etapi'' :
  forall (k : nat)
         (e : exp)
         (d : nat),
    (exists (b : exp),
        etapi'' k b d = Some (b, d) /\ make_eta_redexi b d = e)
    \/
    (etapi' e k = None).
Proof.
Admitted.
*)

Theorem soundness_of_etapi :
  forall (e b : expi) (d : nat),
    etapi e = Some (b, d) -> make_eta_redexi b d = e.
Proof.
  unfold etapi.
  intros e b d.
  Check (soundness_of_etapi' e 0).
  destruct (soundness_of_etapi' e 0) as [[b' [d' [H_etapi' H_make]]] | H_etapi']; intro H_tmp.
  - rewrite -> H_tmp in H_etapi'.
    rewrite -> fold_unfold_etapi''_O in H_etapi'.
    case d' as [ | d''].
    + Check (Nat.eqb_refl 0).
      rewrite -> (Nat.eqb_refl 0) in H_etapi'.
      discriminate H_etapi'.
    + destruct (Nat.eqb_neq (S d'') 0) as [_ H_key].
      Check (Nat.neq_succ_0 d'').
      Check (H_key (Nat.neq_succ_0 d'')).
      rewrite -> (H_key (Nat.neq_succ_0 d'')) in H_etapi'.
      injection H_etapi' as H_b H_d.
      rewrite <- H_b in H_make.
      rewrite <- H_d in H_make.
      exact H_make.
  - rewrite -> H_tmp in H_etapi'.
    discriminate H_etapi'.
Qed.

(* {COMPLETENESS_OF_ETAPIPRIME} *)
Lemma completeness_of_etapi' :
  forall (b : expi) (d : nat) (e : expi),
    make_eta_redexi b (S d) = Lami e ->
    forall k : nat,
      etapi' (Lami e) k = etapi'' k b (S d).
(* {END} *)
Proof.
  intros b d e.
  rewrite -> fold_unfold_make_eta_redexi_S.
  intro H_e.
  injection H_e as H_e.
  revert b e H_e.
  induction d as [ | d' IHd']; intros b e.
  - rewrite -> fold_unfold_make_eta_redexi_O.
    intros H_e k.
    rewrite <- H_e.
    rewrite -> fold_unfold_etapi'_Lami.
    rewrite -> fold_unfold_etapi'_Appi.
    rewrite -> fold_unfold_etapi''_S.
    Search (_ =? _ = true).
    Check (Nat.eqb_refl 0).
    rewrite -> (Nat.eqb_refl 0).
    reflexivity.
  - rewrite -> fold_unfold_make_eta_redexi_S.
    intros H_e k.
    rewrite <- H_e.
    rewrite -> fold_unfold_etapi'_Lami.
    Check (IHd' (Appi b (Vari (S d')))).
    Check (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d'))).
    Check (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d')) (S k)).
    rewrite -> (IHd' (Appi b (Vari (S d'))) (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d') (eq_refl (make_eta_redexi (Appi (Appi b (Vari (S d'))) (Vari d')) d')) (S k)).
    rewrite -> fold_unfold_etapi''_S.
    rewrite -> (Nat.eqb_refl (S d')).
    reflexivity.
Qed.

Theorem completeness_of_etapi :
  forall (b : expi) (d : nat) (e : expi),
    make_eta_redexi b (S d) = Lami e -> etapi (Lami e) = Some (b, S d).
Proof.
  intros b d e H_make.
  unfold etapi.
  Check (completeness_of_etapi' b d e H_make 0).
  rewrite -> (completeness_of_etapi' b d e H_make 0).
  rewrite -> fold_unfold_etapi''_O.
  rewrite -> oyoyoe.
  reflexivity.
Qed.

(* {SOUNDNESS_AND_COMPLETENESS_OF_ETAPI} *)
Theorem soundness_and_completeness_of_etapi :
  forall (e : expi) (d : nat) (b : expi),
    etapi e = Some (b, S d) <-> make_eta_redexi b (S d) = e.
(* {END} *)
Proof.
  intros e d b.
  split.
  - exact (soundness_of_etapi e b (S d)).
  - intro H_make_eta.
    Check (completeness_of_etapi b d e).
    case e as [i | e' | e0' e1' | ] eqn:H_e.
    + rewrite -> fold_unfold_make_eta_redexi_S in H_make_eta.
      discriminate H_make_eta.
    + Check (completeness_of_etapi b d e').
      Check (completeness_of_etapi b d e' H_make_eta).
      exact (completeness_of_etapi b d e' H_make_eta).
    + rewrite -> fold_unfold_make_eta_redexi_S in H_make_eta.
      discriminate H_make_eta.
    + rewrite -> fold_unfold_make_eta_redexi_S in H_make_eta.
      discriminate H_make_eta.
Qed.

(* ********** *)

(* end of etap_indices.v *)


==> anc/etap_levels.v <==
(* etap_levels.v *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, 19 Jul 2020 *)

(* This .v file accompanies "Getting There and Back Again". *)

(* does a given lambda-term with de Bruijn levels have the outer structure of an eta-redex
   and if so with which arity? *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool List.

(* ********** *)

(* Boolean comparison functions: *)

Definition beq_pair (X : Type) (beq_X : X -> X -> bool) (Y : Type) (beq_Y : Y -> Y -> bool) (p1 p2 : X * Y) : bool :=
  match p1 with
  | (x1, y1) =>
    match p2 with
    | (x2, y2) =>
      beq_X x1 x2 && beq_Y y1 y2
    end
  end.

Definition beq_option (V : Type) (beq_V : V -> V -> bool) (ov1 ov2 : option V) : bool :=
  match ov1 with
  | None =>
    match ov2 with
    | None =>
      true
    | Some v2 =>
      false
    end
  | Some v1 =>
    match ov2 with
    | None =>
      false
    | Some v2 =>
      beq_V v1 v2
    end
  end.

(* ********** *)

(* {EXPL} *)
Inductive expl := Varl : nat -> expl | Laml : expl -> expl | Appl : expl -> expl -> expl
                | Expl : expl.
(* {END} *)

(* The Expl constructor stands for a closed lambda-term, for the sake of this exercise. *)

(* ********** *)

Fixpoint beq_expl (e1 e2 : expl) : bool :=
  match e1 with
  | Varl l1 =>
    match e2 with
    | Varl l2 =>
      l1 =? l2
    | _ =>
      false
    end
  | Laml e1' =>
    match e2 with
    | Laml e2' =>
      beq_expl e1' e2'
    | _ =>
      false
    end
  | Appl e10 e11 =>
    match e2 with
    | Appl e20 e21 =>
      (beq_expl e10 e20) && (beq_expl e11 e21)
    | _ =>
      false
    end
  | Expl =>
    match e2 with
    | Expl =>
      true
    | _ =>
      false
    end
  end.

(* ***** *)

Lemma fold_unfold_beq_expl_Varl :
  forall (l1 : nat)
         (e2 : expl),
    beq_expl (Varl l1) e2 =
    match e2 with
    | Varl l2 =>
      l1 =? l2
    | _ =>
      false
    end.
Proof.
  fold_unfold_tactic beq_expl.
Qed.

Lemma fold_unfold_beq_expl_Lam :
  forall e1' e2 : expl,
    beq_expl (Laml e1') e2 =
    match e2 with
    | Laml e2' =>
      beq_expl e1' e2'
    | _ =>
      false
    end.
Proof.
  fold_unfold_tactic beq_expl.
Qed.

Lemma fold_unfold_beq_expl_Appl :
  forall e10 e11 e2 : expl,
    beq_expl (Appl e10 e11) e2 =
    match e2 with
    | Appl e20 e21 =>
      (beq_expl e10 e20) && (beq_expl e11 e21)
    | _ =>
      false
    end.
Proof.
  fold_unfold_tactic beq_expl.
Qed.

Lemma fold_unfold_beq_expl_Expl :
  forall e2 : expl,
    beq_expl Expl e2 =
    match e2 with
    | Expl =>
      true
    | _ =>
      false
    end.
Proof.
  fold_unfold_tactic beq_expl.
Qed.

(* ********** *)

Definition test_make_eta_redexl (candidate : expl -> nat -> expl) : bool :=
  beq_expl (candidate Expl 0)
          Expl
  &&
  beq_expl (candidate Expl 1)
          (Laml (Appl Expl (Varl 0)))
  &&
  beq_expl (candidate Expl 2)
          (Laml (Laml (Appl (Appl Expl (Varl 0)) (Varl 1))))
  &&
  beq_expl (candidate Expl 3)
          (Laml (Laml (Laml (Appl (Appl (Appl Expl (Varl 0)) (Varl 1)) (Varl 2))))).

(* ***** *)

(* {MAKE_ETA_REDEXL_AUX} *)
Fixpoint make_eta_redexl_aux (e : expl) (d i : nat) : expl :=
  match d with
    O    => e
  | S d' => Laml (make_eta_redexl_aux (Appl e (Varl i)) d' (S i))
  end.
(* {END} *)

(* {MAKE_ETA_REDEXL} *)
Definition make_eta_redexl (e : expl) (d : nat) : expl :=
  make_eta_redexl_aux e d 0.
(* {END} *)

Compute (make_eta_redexl Expl 3).
(*
(* {EXAMPLE_OF_ETA_REDEXL_OF_DEPTH_3} *)
Laml (Laml (Laml (Appl (Appl (Appl Expl (Varl 0)) (Varl 1)) (Varl 2))))
(* {END} *)
*)

Compute (test_make_eta_redexl make_eta_redexl).

(* ***** *)

Lemma fold_unfold_make_eta_redexl_aux_O :
  forall (e : expl)
         (i : nat),
    make_eta_redexl_aux e 0 i =
    e.
Proof.
  fold_unfold_tactic make_eta_redexl_aux.
Qed.

Lemma fold_unfold_make_eta_redexl_aux_S :
  forall (e : expl)
         (d' i : nat),
    make_eta_redexl_aux e (S d') i =
    Laml (make_eta_redexl_aux (Appl e (Varl i)) d' (S i)).
Proof.
  fold_unfold_tactic make_eta_redexl_aux.
Qed.

(* ********** *)

Definition test_etap (candidate : expl -> option (expl * nat)) : bool :=
  beq_option (expl * nat)
             (beq_pair expl beq_expl nat beq_nat)
             (candidate (make_eta_redexl Expl 0))
             None
  &&
  beq_option (expl * nat)
             (beq_pair expl beq_expl nat beq_nat)
             (candidate (make_eta_redexl Expl 1))
             (Some (Expl, 1))
  &&
  beq_option (expl * nat)
             (beq_pair expl beq_expl nat beq_nat)
             (candidate (make_eta_redexl Expl 2))
             (Some (Expl, 2))
  &&
  beq_option (expl * nat)
             (beq_pair expl beq_expl nat beq_nat)
             (candidate (make_eta_redexl (Laml (Varl 33)) 3))
             (Some (Laml (Varl 33), 3))
  &&
  beq_option (expl * nat)
             (beq_pair expl beq_expl nat beq_nat)
             (candidate (make_eta_redexl (Appl (Laml (Varl 10)) (Laml (Varl 20))) 4))
             (Some (Appl (Laml (Varl 10)) (Laml (Varl 20)), 4))
  &&
  beq_option (expl * nat)
             (beq_pair expl beq_expl nat beq_nat)
             (candidate (Laml (make_eta_redexl (Appl (Laml (Varl 10)) (Laml (Varl 10))) 4)))
             None.

(* ********** *)

(* Implementation of the eta predicate in direct style: *)

(* {ETAPL_DSP} *)
Fixpoint etapl_ds' (e : expl) (l : nat) : option (expl * nat) :=
  match e with
    Laml e' => match etapl_ds' e' (S l) with
                 Some (b', d') => match b' with
                                    Appl b (Varl l') => if l' =? l
                                                        then Some (b, S d')
                                                        else None
                                  | _                => None
                                  end
               | None         => None
               end
  | _       => Some (e, 0)
  end.
(* {END} *)

(* {ETAPL_DS} *)
Definition etapl_ds (e : expl) : option (expl * nat) :=
  match etapl_ds' e 0 with
    Some (b, d) => if d =? 0 then None else Some (b, d)
  | None        => None
  end.
(* {END} *)

Compute (test_etap etapl_ds).

(* ***** *)

Lemma fold_unfold_etapl_ds'_Varl :
  forall l l' : nat,
    etapl_ds' (Varl l') l =
    Some (Varl l', 0).
Proof.
  fold_unfold_tactic etapl_ds'.
Qed.

Lemma fold_unfold_etapl_ds'_Laml :
  forall (e' : expl)
         (l : nat),
    etapl_ds' (Laml e') l =
    match etapl_ds' e' (S l) with
    | Some (b', d') =>
      match b' with
      | Appl b (Varl l') =>
        if l' =? l
        then Some (b, S d')
        else None
      | _ =>
        None
      end
    | None =>
      None
    end.
Proof.
  fold_unfold_tactic etapl_ds'.
Qed.

Lemma fold_unfold_etapl_ds'_Appl :
  forall (e0 e1 : expl)
         (l : nat),
    etapl_ds' (Appl e0 e1) l =
    Some (Appl e0 e1, 0).
Proof.
  fold_unfold_tactic etapl_ds'.
Qed.

Lemma fold_unfold_etapl_ds'_Expl :
  forall l : nat,
    etapl_ds' Expl l =
    Some (Expl, 0).
Proof.
  fold_unfold_tactic etapl_ds'.
Qed.      

(* ********** *)

(*
Compute (make_eta_redexl (Varl 100) 1).
Compute (etapl_ds' (Varl 100)).

Compute (make_eta_redexl (Varl 100) 2).
Compute (etapl_ds' (make_eta_redexl (Varl 100) 2)).
*)

(* {SOUNDNESS_OF_ETAPL_DSP} *)
Lemma soundness_of_etapl_ds' :
  forall (e : expl) (l : nat) (b : expl) (d : nat),
    etapl_ds' e l = Some (b, d) -> make_eta_redexl_aux b d l = e.
(* {END} *)
Proof.
  intro e.
  induction e as [x | e' IHe' | e0 IHe0 e1 IHe1 | ]; intros l b d.
  - rewrite -> fold_unfold_etapl_ds'_Varl.
    intro H_b_d.
    injection H_b_d as H_b H_d.
    rewrite <- H_b.
    rewrite <- H_d.
    apply fold_unfold_make_eta_redexl_aux_O.
  - rewrite -> fold_unfold_etapl_ds'_Laml.
    case (etapl_ds' e') as [[[l' | e'' | e0 e1 | ] d'] | ] eqn:H_aux.
    * intro H_absurd; discriminate H_absurd.
    * intro H_absurd; discriminate H_absurd.
    * case e1 as [l1 | x1 e1' | e10 e11 | ].
      ** case (l1 =? l) eqn:H_l.
         *** Search ((_ =? _) = true -> _).
             apply beq_nat_true in H_l.
             rewrite -> H_l in H_aux.
             intro H_tmp; injection H_tmp as H_b H_d.
             rewrite <- H_b.
             rewrite <- H_d.
             rewrite -> fold_unfold_make_eta_redexl_aux_S.
             Check (IHe' (S l) (Appl e0 (Varl l)) d').
             Check (IHe' (S l) (Appl e0 (Varl l)) d' H_aux).
             rewrite -> (IHe' (S l) (Appl e0 (Varl l)) d' H_aux).
             reflexivity.
         *** intro H_absurd; discriminate H_absurd.
      ** intro H_absurd; discriminate H_absurd.
      ** intro H_absurd; discriminate H_absurd.
      ** intro H_absurd; discriminate H_absurd.
    * intro H_absurd; discriminate H_absurd.
    * intro H_absurd; discriminate H_absurd.
  - rewrite -> fold_unfold_etapl_ds'_Appl.
    intro H_tmp; injection H_tmp as H_b H_d.
    rewrite <- H_b.
    rewrite <- H_d.
    rewrite -> fold_unfold_make_eta_redexl_aux_O.
    reflexivity.
  - rewrite -> fold_unfold_etapl_ds'_Expl.
    intro H_tmp; injection H_tmp as H_b H_d.
    rewrite <- H_b.
    rewrite <- H_d.
    rewrite -> fold_unfold_make_eta_redexl_aux_O.
    reflexivity.
Qed.

Theorem soundness_of_etapl_ds :
  forall (e : expl)
         (d : nat)
         (b : expl),
    etapl_ds e = Some (b, S d) ->
    make_eta_redexl b (S d) = e.
Proof.
  intros e d b.
  unfold etapl_ds, make_eta_redexl.
  intro H_e.
  Check (soundness_of_etapl_ds' e 0 b (S d)).
  apply (soundness_of_etapl_ds' e 0 b (S d)).
  case (etapl_ds' e 0) as [[b' d'] | ] eqn:H_tmp.
  - case (d' =? 0) eqn:H_d'.
    + discriminate H_e.
    + injection H_e as H_b H_Sd.
      rewrite <- H_b.
      rewrite <- H_Sd.
      reflexivity.
  - discriminate H_e.
Qed.

(* ********** *)

(* An eta-redex needs to be at least of depth 1,
   otherwise, trouble ensues:
     make_eta_redexl 0 an_eta_redexl_of_non_zero_depth = thetap
   and 
     etapl_ds thetap = (its_depth, its_bottom)
*)

Compute (make_eta_redexl_aux (Varl 100) 1 0). (* = Laml (Appl (Varl 100) (Varl 0)) *)
Compute (etapl_ds' (make_eta_redexl (Varl 100) 0)).
Compute (etapl_ds (make_eta_redexl (Varl 100) 1)).
Compute (etapl_ds (make_eta_redexl (Varl 100) 2)).

(* {COMPLETENESS_OF_ETAPL_DSP} *)
Lemma completeness_of_etapl_ds' :
  forall (b : expl) (d l : nat) (e : expl),
    make_eta_redexl_aux b (S d) l = e -> etapl_ds' e l = Some (b, S d).
(* {END} *)
Proof.
  intros b d.
  revert b.
  unfold make_eta_redexl.
  induction d as [ | d' IHd']; intros b l e.
  - rewrite -> fold_unfold_make_eta_redexl_aux_S.
    rewrite -> fold_unfold_make_eta_redexl_aux_O.
    intro H_e.
    rewrite <- H_e.
    rewrite -> fold_unfold_etapl_ds'_Laml.
    rewrite -> fold_unfold_etapl_ds'_Appl.
    Search (_ =? _ = true).
    rewrite -> (Nat.eqb_refl l).
    reflexivity.
  - rewrite -> fold_unfold_make_eta_redexl_aux_S.
    intro H_e.
    rewrite <- H_e .
    rewrite -> fold_unfold_etapl_ds'_Laml.
    Check (IHd' (Appl b (Varl l)) (S l)).
    case e as [x | e' | e0' e1' | ].
    + discriminate H_e.
    + assert (H_tmp : make_eta_redexl_aux (Appl b (Varl l)) (S d') (S l) = e').
      { rewrite -> fold_unfold_make_eta_redexl_aux_S.
        injection H_e as H_e.
        exact H_e. }
      Check (IHd' (Appl b (Varl l)) (S l)).
      Check (IHd' (Appl b (Varl l)) (S l) e').
      Check (IHd' (Appl b (Varl l)) (S l) e' H_tmp).
      rewrite -> H_tmp.
      rewrite -> (IHd' (Appl b (Varl l)) (S l) e' H_tmp).
      rewrite -> (Nat.eqb_refl l).
      reflexivity.
    + discriminate H_e.
    + discriminate H_e.
Qed.

Theorem completeness_of_etapl_ds :
  forall (d : nat)
         (b e : expl),
    make_eta_redexl b (S d) = e ->
    etapl_ds e = Some (b, S d).
Proof.
  unfold make_eta_redexl, etapl_ds.
  intros d b e H_e.
  Check (completeness_of_etapl_ds' b d 0 e H_e).
  rewrite -> (completeness_of_etapl_ds' b d 0 e H_e).
  Search ((_ =? _) = false).
  destruct (Nat.eqb_neq (S d) 0) as [_ H_key].
  Search (S _ <> _).
  Check (Nat.neq_succ_0 d).
  Check (H_key (Nat.neq_succ_0 d)).
  rewrite -> (H_key (Nat.neq_succ_0 d)).
  reflexivity.
Qed.

(* ********** *)

(* {SOUNDNESS_AND_COMPLETENESS_OF_ETAPL_DS} *)
Theorem soundness_and_completeness_of_etapl_ds :
  forall (e : expl) (d : nat) (b : expl),
    etapl_ds e = Some (b, S d) <-> make_eta_redexl b (S d) = e.
(* {END} *)
Proof.
  intros e d b.
  split.
  - exact (soundness_of_etapl_ds e d b).
  - exact (completeness_of_etapl_ds d b e).
Qed.

(* ********** *)

(* end of etap_levels.v *)


==> anc/etap_names.ml <==
(* etap_names.ml *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Thu 22 Jul 2021 *)

(* This .ml file accompanies "Getting There and Back Again". *)

(* Is a given lambda-term with names an eta-redex and if so with which arity? *)

(* ********** *)

(* unparsing functions for tracing *)

let indent i =
  String.make (2 * i) ' ';;

let show_bool b =
  if b
  then "true"
  else "false";;

let show_int n =
 (* show_int : int -> string *)
  if n < 0
  then "~" ^ string_of_int n
  else string_of_int n;;

let show_list show_yourself vs =
  match vs with
  | [] ->
     "[]"
  | v :: vs' ->
     let rec show_list_aux v vs' =
       match vs' with
       | [] ->
          show_yourself v
       | v' :: vs'' ->
          (show_yourself v) ^ "; " ^ (show_list_aux v' vs'')
     in "[" ^ show_list_aux v vs' ^ "]";;

let show_option show_yourself ov =
  match ov with
  | None ->
     "None"
  | Some v ->
     "Some " ^ show_yourself v;;

let show_pair show_yourself_1 show_yourself_2 (v1, v2) =
  "(" ^ show_yourself_1 v1 ^ ", " ^ show_yourself_2 v2 ^ ")";;

let repeat n t =
  assert (n >= 0);
  let rec loop n =
    if n = 0
    then t ()
    else t () && loop (pred n)
  in if n = 0
     then true
     else loop (pred n);;

(* ********** *)

(* {NOT_AN_ETA_REDEX} *)
exception Not_a_redex;;
(* {END} *)

(* ********** *)

(* {EXPN} *)
type expn = Varn of string | Lamn of string * expn | Appn of expn * expn
          | Expn of string;;
(* {END} *)

let rec show_expn e =
  match e with
  | Varn x -> x
  | Lamn (x, e) -> "(lambda (" ^ x ^ ") " ^ show_expn e ^ ")"
  | Appn (e0, e1) -> "(" ^ show_expn e0 ^ " " ^ show_expn e1 ^ ")"
  | Expn s -> s;;

(* {MAKE_ETA_REDEXN} *)
let make_eta_redexn e d = (* expn -> int -> expn *)
  assert (d > 0);
  let rec visit e d c = (* expn -> int -> int -> expn *)
    if d = 0
    then e
    else let x = "x" ^ string_of_int c
         in Lamn (x, visit (Appn (e, Varn x)) (pred d) (succ c))
  in visit e d 1;;
(* {END} *)

(*
# make_eta_redexn (Expn "x0") 1;;
- : expn = Lamn ("x1", Appn (Expn "x0"), Varn "x1"))
# make_eta_redexn (Expn "x0") 3;;
- : expn = Lamn ("x1", Lamn ("x2", Lamn ("x3", Appn (Appn (Appn (Expn "x0", Varn "x1"), Varn "x2"), Varn "x3"))))
# 
*)

(*
(* {EXAMPLE_OF_ETA_REDEXN_OF_DEPTH_3} *)
Lamn ("x1",
      Lamn ("x2",
            Lamn ("x3",
                  Appn (Appn (Appn (Expn "x0",
                                    Varn "x1"),
                              Varn "x2"),
                        Varn "x3"))))
(* {END} *)
*)

(* direct style with an option: *)

(* {ETAPN_DSO} *)
let etapn_dso e = (* expn -> (expn * int) option *)
  let rec walk e =  (* expn -> (expn * int) option *)
    match e with
      Lamn (x, e') -> (match walk e' with
                         Some (Appn (b, Varn x'), d) -> if x' = x
                                                        then Some (b, succ d)
                                                        else None
                       | _                           -> None)
    | _            -> Some (e, 0)
  in match walk e with
       Some (b, d) -> if d = 0 then None else Some (b, d)
     | None        -> None;;
(* {END} *)

let traced_compare x' x d =
  let result = x' = x
  in (Printf.printf "%s%s = %s <-> %s\n" (indent d) x' x (show_bool result);
      result);;

let traced_etapn_dso e =
  Printf.printf "etapn_dso %s ->\n" (show_expn e);
  let result = (let rec walk e d =
                  Printf.printf "%swalk %s ->\n" (indent d) (show_expn e);
                  let result = (match e with
                                | Lamn (x, e') -> (match walk e' (succ d) with
                                                   | Some (Appn (b, Varn x'), d') -> if traced_compare x' x d
                                                                                     then Some (b, succ d')
                                                                                     else None
                                                   | _                         -> None)
                                | _           -> Some (e, 0))
                  in Printf.printf "%swalk %s <- %s\n" (indent d) (show_expn e) (show_option (show_pair show_expn show_int) result);
                     result
                in match walk e 1 with
                   | Some (b, d) -> if d = 0 then None else Some (b, d)
                   | None        -> None)
  in Printf.printf "etapn_dso %s <- %s\n" (show_expn e) (show_option (show_pair show_expn show_int) result);
     result;;

(*
(* {TRACED_ETAPN_DSO_SOME} *)
# traced_etapn_dso (make_eta_redexn (Expn "x0") 3);;
etapn_dso (lambda (x1) (lambda (x2) (lambda (x3) (((x0 x1) x2) x3)))) ->
  walk (lambda (x1) (lambda (x2) (lambda (x3) (((x0 x1) x2) x3)))) ->
    walk (lambda (x2) (lambda (x3) (((x0 x1) x2) x3))) ->
      walk (lambda (x3) (((x0 x1) x2) x3)) ->
        walk (((x0 x1) x2) x3) ->
        walk (((x0 x1) x2) x3) <- Some ((((x0 x1) x2) x3), 0)
      x3 = x3 <-> true
      walk (lambda (x3) (((x0 x1) x2) x3)) <- Some (((x0 x1) x2), 1)
    x2 = x2 <-> true
    walk (lambda (x2) (lambda (x3) (((x0 x1) x2) x3))) <- Some ((x0 x1), 2)
  x1 = x1 <-> true
  walk (lambda (x1) (lambda (x2) (lambda (x3) (((x0 x1) x2) x3)))) <- Some (x0, 3)
etapn_dso (lambda (x1) (lambda (x2) (lambda (x3) (((x0 x1) x2) x3)))) <- Some (x0, 3)
- : (expn * int) option = Some (Expn "x0", 3)
# 
(* {END} *)
*)

(*
(* {TRACED_ETAPN_DSO_NONE_B} *)
# traced_etapn_dso
    (Lamn ("x",
           Lamn ("y",
                 Lamn ("z",
                       Appn (Appn (Expn "I", Varn "x"), Appn (Varn "y", Varn "z"))))));;
etapn_dso (lambda (x) (lambda (y) (lambda (z) ((I x) (y z))))) ->
  walk (lambda (x) (lambda (y) (lambda (z) ((I x) (y z))))) ->
    walk (lambda (y) (lambda (z) ((I x) (y z)))) ->
      walk (lambda (z) ((I x) (y z))) ->
        walk ((I x) (y z)) ->
        walk ((I x) (y z)) <- Some (((I x) (y z)), 0)
      walk (lambda (z) ((I x) (y z))) <- None
    walk (lambda (y) (lambda (z) ((I x) (y z)))) <- None
  walk (lambda (x) (lambda (y) (lambda (z) ((I x) (y z))))) <- None
etapn_dso (lambda (x) (lambda (y) (lambda (z) ((I x) (y z))))) <- None
- : (expn * int) option = None
# 
(* {END} *)
*)
(*
(* {TRACED_ETAPN_DSO_NONE_C} *)
# traced_etapn_dso
    (Lamn ("x",
           Lamn ("y",
                 Lamn ("z",
                       Appn (Appn (Appn (Expn "I",
                                         Varn "x"),
                                   Varn "z"),
                             Varn "y")))));;
etapn_dso (lambda (x) (lambda (y) (lambda (z) (((I x) z) y)))) ->
  walk (lambda (x) (lambda (y) (lambda (z) (((I x) z) y)))) ->
    walk (lambda (y) (lambda (z) (((I x) z) y))) ->
      walk (lambda (z) (((I x) z) y)) ->
        walk (((I x) z) y) ->
        walk (((I x) z) y) <- Some ((((I x) z) y), 0)
      walk (lambda (z) (((I x) z) y)) <- None
    walk (lambda (y) (lambda (z) (((I x) z) y))) <- None
  walk (lambda (x) (lambda (y) (lambda (z) (((I x) z) y)))) <- None
etapn_dso (lambda (x) (lambda (y) (lambda (z) (((I x) z) y)))) <- None
- : (expn * int) option = None
#
(* {END} *)
*)
(*
(* {TRACED_ETAPN_DSO_NONE_K} *)
# traced_etapn_dso (Lamn ("x", Lamn ("y", Appn (Expn "I", Varn "x"))));;
etapn_dso (lambda (x) (lambda (y) (I x))) ->
  walk (lambda (x) (lambda (y) (I x))) ->
    walk (lambda (y) (I x)) ->
      walk (I x) ->
      walk (I x) <- Some ((I x), 0)
    walk (lambda (y) (I x)) <- None
  walk (lambda (x) (lambda (y) (I x))) <- None
etapn_dso (lambda (x) (lambda (y) (I x))) <- None
- : (expn * int) option = None
#
(* {END} *)
*)
(*
(* {TRACED_ETAPN_DSO_NONE_W} *)
# traced_etapn_dso
    (Lamn ("x",
           Lamn ("y",
                 Appn (Appn (Appn (Expn "I",
                                   Varn "x"),
                             Varn "y"),
                       Varn "y"))));;
etapn_dso (lambda (x) (lambda (y) (((I x) y) y))) ->
  walk (lambda (x) (lambda (y) (((I x) y) y))) ->
    walk (lambda (y) (((I x) y) y)) ->
      walk (((I x) y) y) ->
      walk (((I x) y) y) <- Some ((((I x) y) y), 0)
    walk (lambda (y) (((I x) y) y)) <- Some (((I x) y), 1)
  walk (lambda (x) (lambda (y) (((I x) y) y))) <- None
etapn_dso (lambda (x) (lambda (y) (((I x) y) y))) <- None
- : (expn * int) option = None
# 
(* {END} *)
*)

(* direct style with an exception: *)

(* {ETAPN_DSE} *)
let etapn_dse e = (* expn -> (expn * int) option *)
  try let rec walk e = (* expn -> expn * int *)
        match e with
          Lamn (x, e') -> (match walk e' with
                             (Appn (b, Varn x'), d) -> if x' = x
                                                       then (b, succ d)
                                                       else raise Not_a_redex
                           | _                      -> raise Not_a_redex)
        | _            -> (e, 0)
      in let (b, d) = walk e
         in if d = 0 then None else Some (b, d)
  with Not_a_redex -> None;;
(* {END} *)

let traced_etapn_dse e = (* expn -> (expn * int) option *)
  Printf.printf "etapn_dse %s ->\n" (show_expn e);
  let result = try (let rec walk e d = (* expn -> expn * int *)
                      Printf.printf "%swalk %s ->\n" (indent d) (show_expn e);
                      let result = (match e with
                                    | Lamn (x, e') -> (match walk e' (succ d) with
                                                       | (Appn (b, Varn x'), d') -> if traced_compare x' x d
                                                                                    then (b, succ d')
                                                                                    else raise Not_a_redex
                                                       | _                      -> raise Not_a_redex)
                                    | _            -> (e, 0))
                      in Printf.printf "%swalk %s <- %s\n" (indent d) (show_expn e) (show_pair show_expn show_int result);
                         result
                    in let (b, d) = walk e 1
                       in if d = 0 then None else Some (b, d)) with
               | Not_a_redex -> None
  in Printf.printf "etapn_dse %s <- %s\n" (show_expn e) (show_option (show_pair show_expn show_int) result);
     result;;

(*
(* {TRACED_ETAPN_DSE_NONE_B} *)
# traced_etapn_dse
    (Lamn ("x",
           Lamn ("y",
                 Lamn ("z",
                       Appn (Appn (Expn "I", Varn "x"),
                             Appn (Varn "y", Varn "z"))))));;
etapn_dse (lambda (x) (lambda (y) (lambda (z) ((I x) (y z))))) ->
  walk (lambda (x) (lambda (y) (lambda (z) ((I x) (y z))))) ->
    walk (lambda (y) (lambda (z) ((I x) (y z)))) ->
      walk (lambda (z) ((I x) (y z))) ->
        walk ((I x) (y z)) ->
        walk ((I x) (y z)) <- (((I x) (y z)), 0)
etapn_dse (lambda (x) (lambda (y) (lambda (z) ((I x) (y z))))) <- None
- : (expn * int) option = None
# 
(* {END} *)
*)
(*
(* {TRACED_ETAPN_DSE_NONE_C} *)
# traced_etapn_dse
    (Lamn ("x",
           Lamn ("y",
                 Lamn ("z",
                       Appn (Appn (Appn (Expn "I", Varn "x"), Varn "z"), Varn "y")))));;
etapn_dse (lambda (x) (lambda (y) (lambda (z) (((I x) z) y)))) ->
  walk (lambda (x) (lambda (y) (lambda (z) (((I x) z) y)))) ->
    walk (lambda (y) (lambda (z) (((I x) z) y))) ->
      walk (lambda (z) (((I x) z) y)) ->
        walk (((I x) z) y) ->
        walk (((I x) z) y) <- ((((I x) z) y), 0)
      y = z <-> false
etapn_dse (lambda (x) (lambda (y) (lambda (z) (((I x) z) y)))) <- None
- : (expn * int) option = None
# 
(* {END} *)
*)
(*
(* {TRACED_ETAPN_DSE_NONE_K} *)
# traced_etapn_dse (Lamn ("x", Lamn ("y", Appn (Expn "I", Varn "x"))));;
etapn_dse (lambda (x) (lambda (y) (I x))) ->
  walk (lambda (x) (lambda (y) (I x))) ->
    walk (lambda (y) (I x)) ->
      walk (I x) ->
      walk (I x) <- ((I x), 0)
etapn_dse (lambda (x) (lambda (y) (I x))) <- None
- : (expn * int) option = None
#
(* {END} *)
*)
(*
(* {TRACED_ETAPN_DSE_NONE_W} *)
# traced_etapn_dse
    (Lamn ("x",
           Lamn ("y",
                 Appn (Appn (Appn (Expn "I", Varn "x"), Varn "y"), Varn "y"))));;
etapn_dse (lambda (x) (lambda (y) (((I x) y) y))) ->
  walk (lambda (x) (lambda (y) (((I x) y) y))) ->
    walk (lambda (y) (((I x) y) y)) ->
      walk (((I x) y) y) ->
      walk (((I x) y) y) <- ((((I x) y) y), 0)
    walk (lambda (y) (((I x) y) y)) <- (((I x) y), 1)
etapn_dse (lambda (x) (lambda (y) (((I x) y) y))) <- None
- : (expn * int) option = None
# 
*)

(* ********** *)

(* end of etap_names.ml *)


==> anc/first_and_last.v <==
(* first_and_last.v *)
(* Olivier Danvy <olivier.danvy@gmail.com> *)
(* Version of 03 Aug 2020 *)

(* Compute the first and the last elements of a non-empty list. *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool List.

(* ********** *)

(* Boolean comparison functions: *)

Definition beq_pair (X : Type) (beq_X : X -> X -> bool) (Y : Type) (beq_Y : Y -> Y -> bool) (p1 p2 : X * Y) : bool :=
  match p1 with
  | (x1, y1) =>
    match p2 with
    | (x2, y2) =>
      beq_X x1 x2 && beq_Y y1 y2
    end
  end.

Definition beq_option (V : Type) (beq_V : V -> V -> bool) (ov1 ov2 : option V) : bool :=
  match ov1 with
  | None =>
    match ov2 with
    | None =>
      true
    | Some v2 =>
      false
    end
  | Some v1 =>
    match ov2 with
    | None =>
      false
    | Some v2 =>
      beq_V v1 v2
    end
  end.

(* ********** *)

Definition test_first_and_last (candidate : forall V : Type, list V -> option (V * V)) :=
  (beq_option (nat * nat) (beq_pair nat beq_nat nat beq_nat) (candidate nat nil) None) &&
  (beq_option (nat * nat) (beq_pair nat beq_nat nat beq_nat) (candidate nat (1 :: nil)) (Some (1, 1))) &&
  (beq_option (nat * nat) (beq_pair nat beq_nat nat beq_nat) (candidate nat (1 :: 2 :: nil)) (Some (1, 2))) &&
  (beq_option (nat * nat) (beq_pair nat beq_nat nat beq_nat) (candidate nat (1 :: 2 :: 3 :: nil)) (Some (1, 3))).

(* ***** *)

(* {FIRST_AND_LAST_LIFTED_FISSIONED_AUX} *)
Fixpoint first_and_last_lifted_fissioned_aux (V : Type) (v' : V) (vs' : list V) : V :=
  match vs' with
    nil         => v'
  | v'' :: vs'' => first_and_last_lifted_fissioned_aux V v'' vs''
  end.
(* {END} *)

(* {FIRST_AND_LAST_LIFTED_FISSIONED} *)
Definition first_and_last_lifted_fissioned (V : Type) (vs : list V) : option (V * V) :=
  match vs with
    nil      => None
  | v :: vs' => Some (v, first_and_last_lifted_fissioned_aux V v vs')
  end.
(* {END} *)

Compute (test_first_and_last first_and_last_lifted_fissioned).

(* ***** *)

(* {FIRST_AND_LAST_LIFTED_FUSED_AUX} *)
Fixpoint first_and_last_lifted_fused_aux (V : Type) (v v' : V) (vs' : list V) :=
  match vs' with
    nil         => Some (v, v')
  | v'' :: vs'' => first_and_last_lifted_fused_aux V v v'' vs''
  end.
(* {END} *)

(* {FIRST_AND_LAST_LIFTED_FUSED} *)
Definition first_and_last_lifted_fused (V : Type) (vs : list V) : option (V * V) :=
  match vs with
    nil      => None
  | v :: vs' => first_and_last_lifted_fused_aux V v v vs'
  end.
(* {END} *)

Compute (test_first_and_last first_and_last_lifted_fused).

(* ***** *)

(* {FIRST_AND_LAST_DROPPED_FISSIONED} *)
Definition first_and_last_dropped_fissioned (V : Type) (vs : list V) : option (V * V) :=
  match vs with
    nil      => None
  | v :: vs' => let fix aux (v' : V) (vs' : list V) : V :=
                    match vs' with
                      nil         => v'
                    | v'' :: vs'' => aux v'' vs''
                    end
  in Some (v, aux v vs')
  end.
(* {END} *)

Compute (test_first_and_last first_and_last_dropped_fissioned).

(* ***** *)

(* {FIRST_AND_LAST_DROPPED_FUSED} *)
Definition first_and_last_dropped_fused (V : Type) (vs : list V) : option (V * V) :=
  match vs with
    nil      => None
  | v :: vs' => let fix aux (v' : V) (vs' : list V) : option (V * V) :=
                    match vs' with
                      nil         => Some (v, v')
                    | v'' :: vs'' => aux v'' vs''
                    end
                in aux v vs'
  end.
(* {END} *)

Compute (test_first_and_last first_and_last_dropped_fused).

(* ********** *)

(* end of first_and_last.v *)


==> anc/list_index_right_to_left.ml <==
(* list_index_right_to_left.ml *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Mon 12 Jul 2021 *)

(* This .ml file accompanies "Getting There and Back Again". *)

(* Indexing a list from right to left. *)

(* ********** *)

let indent i =
  String.make (3 * i) ' ';;

let show_int n =
  if n < 0
  then "~" ^ string_of_int n
  else string_of_int n;;

let show_char c =
 (* show_char : char -> string *)
  "'" ^ (if c = '\\' then "\\\\" else if c = '\'' then "\\\'" else String.make 1 c) ^ "'";;

let show_string s =
 (* show_string : string -> string *)
  "\"" ^ s ^ "\"";;

let show_option show_yourself ov =
  match ov with
  | None ->
     "None"
  | Some v ->
     "Some " ^ show_yourself v;;

let show_list show_v vs =
  match vs with
  | [] ->
     "[]"
  | v :: vs' ->
     let rec show_list_aux v vs' =
       match vs' with
       | [] ->
          show_v v
       | v' :: vs'' ->
          (show_v v) ^ "; " ^ (show_list_aux v' vs'')
     in "[" ^ show_list_aux v vs' ^ "]";;

(* ********** *)

(* {TEST_LIST_INDEX_RTL} *)
let test_list_index_rtl candidate =
  (candidate [3; 2; 1; 0] 0 = Some 0) &&
  (candidate [3; 2; 1; 0] 3 = Some 3) &&
  (candidate [3; 2; 1; 0] 4 = None);;
(* {END} *)

let test_list_index_right_to_left_one name candidate test show_yourself expected_result given_list given_index =
  let actual_result = candidate given_list given_index
  in if actual_result = expected_result
     then true
     else let () = Printf.printf
                     "test_list_index_right_to_left failed for %s in %s with result %s instead of %s\n"
                     name
                     test
                     (show_option show_yourself actual_result)
                     (show_option show_yourself expected_result)
          in false;;

let test_list_index_right_to_left_int name candidate =
  let b0 = test_list_index_right_to_left_one
             name
             candidate
             "b0"
             show_int
             (Some 0)
             [3; 2; 1; 0]
             0
  and b1 = test_list_index_right_to_left_one
             name
             candidate
             "b1"
             show_int
             (Some 1)
             [3; 2; 1; 0]
             1
  and b2 = test_list_index_right_to_left_one
             name
             candidate
             "b2"
             show_int
             (Some 2)
             [3; 2; 1; 0]
             2
  and b3 = test_list_index_right_to_left_one
             name
             candidate
             "b3"
             show_int
             (Some 3)
             [3; 2; 1; 0]
             3
  and b4 = test_list_index_right_to_left_one
             name
             candidate
             "b4"
             show_int
             None
             [3; 2; 1; 0]
             4
  and b5 = test_list_index_right_to_left_one
             name
             candidate
             "b4"
             show_int
             None
             [3; 2; 1; 0]
             ~-1
  in b0 && b1 && b2 && b3 && b4 && b5;;

(* ********** *)

(* {LIST_NTH_RTL_REV_LIST} *)
let list_index_rtl_rev_list vs n = (* 'a list -> int -> 'a option *)
  if 0 <= n && n < List.length vs
  then Some (List.nth (List.rev vs) n)
  else None;;
(* {END} *)

let () = assert (test_list_index_right_to_left_int "list_index_rtl_rev_list" list_index_rtl_rev_list);;

(* {LIST_NTH_RTL_REV_INDEX} *)
let list_index_rtl_rev_index vs n = (* 'a list -> int -> 'a option *)
  if 0 <= n
  then let length_vs = List.length vs
       in if n < length_vs
          then let last_index = pred length_vs
               in Some (List.nth vs (last_index - n))
          else None
  else None;;
(* {END} *)

let () = assert (test_list_index_right_to_left_int "list_index_rtl_rev_index" list_index_rtl_rev_index);;

(* ********** *)

(* {INTERMEDIATE_RESULT} *)
type 'a intermediate_result = Index of int | Found of 'a;;
(* {END} *)

let show_intermediate_result show_v ir =
  match ir with
  | Index n ->
     "Index " ^ show_int n
  | Found v ->
     "Found " ^ show_v v;;

let show_intermediate_resultp show_v ir =
  "(" ^ show_intermediate_result show_v ir ^ ")";;

let list_index_rtl_for_testing vs_given n_given =
  if n_given < 0
  then None
  else let rec visit vs =
         match vs with
         | [] -> Index n_given
         | v :: vs' -> (match visit vs' with
                        | Index n -> if n = 0 then Found v else Index (pred n)
                        | Found v -> Found v)
       in match visit vs_given with
          | Index _ -> None
          | Found v -> Some v;;

let () = assert (test_list_index_right_to_left_int "list_index_rtl" list_index_rtl_for_testing);;

(* {LIST_INDEX_RTL_DS} *)
let list_index_rtl_ds vs_given n_given =
  assert (n_given >= 0);
  let rec visit vs =
    match vs with
        []     -> Index n_given
    | v :: vs' -> (match visit vs' with
                   | Index n -> if n = 0 then Found v else Index (pred n)
                   | Found v -> Found v)
  in match visit vs_given with
     | Index _ -> None
     | Found v -> Some v;;
(* {END} *)

let traced_list_index_rtl_ds show_v vs_given n_given =
  assert (n_given >= 0);
  let rec visit vs d =
    Printf.printf
      "%svisit %s ->\n"
      (indent d)
      (show_list show_v vs);
    let result = (match vs with
                  | []       -> Index n_given
                  | v :: vs' -> (match visit vs' (succ d) with
                                 | Index n -> if n = 0 then Found v else Index (pred n)
                                 | Found v -> Found v))
    in Printf.printf
         "%svisit %s <- %s\n"
         (indent d)
         (show_list show_v vs)
         (show_intermediate_result show_v result);
       result
  in match visit vs_given 0 with
     | Index _ -> None
     | Found v -> Some v;;

(*
(* {TRACED_LIST_INDEX_RTL_DS} *)
# traced_list_index_rtl_ds show_int [1; 0] 5;;
visit [1; 0] ->
   visit [0] ->
      visit [] ->
      visit [] <- Index 5
   visit [0] <- Index 4
visit [1; 0] <- Index 3
- : int option = None
# traced_list_index_rtl_ds show_int [2; 1; 0] 1;;
visit [2; 1; 0] ->
   visit [1; 0] ->
      visit [0] ->
         visit [] ->
         visit [] <- Index 1
      visit [0] <- Index 0
   visit [1; 0] <- Found 1
visit [2; 1; 0] <- Found 1
- : int option = Some 1
# 
(* {END} *)
# traced_list_index_rtl_ds show_int [4; 3; 2; 1; 0] 2;;
visit [4; 3; 2; 1; 0] ->
   visit [3; 2; 1; 0] ->
      visit [2; 1; 0] ->
         visit [1; 0] ->
            visit [0] ->
               visit [] ->
               visit [] <- Index 2
            visit [0] <- Index 1
         visit [1; 0] <- Index 0
      visit [2; 1; 0] <- Found 2
   visit [3; 2; 1; 0] <- Found 2
visit [4; 3; 2; 1; 0] <- Found 2
- : int option = Some 2
# 
(* {END} *)
*)

let list_index_rtl_cps_for_testing vs_given n_given =
  if n_given < 0
  then None
  else let rec visit vs k =
         match vs with
         | []       -> k (Index n_given)
         | v :: vs' -> visit vs' (fun ir -> match ir with
                                            | Index n -> if n = 0 then k (Found v) else k (Index (pred n))
                                            | Found v -> k (Found v))
       in visit vs_given (fun ir -> match ir with
                                    | Index _ -> None
                                    | Found v -> Some v);;

let () = assert (test_list_index_right_to_left_int "list_index_rtl" list_index_rtl_cps_for_testing);;

(* {LIST_INDEX_RTL_CPS} *)
let list_index_rtl_cps vs_given n_given = (* 'a list -> int -> 'a option *)
  assert (n_given >= 0);
  let rec visit vs k = (* 'a list -> ('a intermediate_result -> 'a option) -> 'a option *)
    match vs with
        []     -> k (Index n_given)
    | v :: vs' -> visit vs' (fun ir -> match ir with
                                       | Index n ->
                                          if n = 0 then k (Found v) else k (Index (pred n))
                                       | Found v ->
                                          k (Found v))
  in visit vs_given (fun ir -> match ir with
                               | Index _ -> None
                               | Found v -> Some v);;
(* {END} *)

let traced_list_index_rtl_cps show_v vs_given n_given =
  assert (n_given >= 0);
  Printf.printf "list_index_rtl_cps %s %s ->\n" (show_list show_v vs_given) (show_int n_given);
  let result = (let rec visit vs k i =
                  Printf.printf "visit %s continuation_%d ->\n" (show_list show_v vs) i;
                  match vs with
                  |   []     -> k (Index n_given)
                  | v :: vs' -> visit vs' (fun ir ->
                                            Printf.printf "continuation_%d %s ->\n" (succ i) (show_intermediate_resultp show_int ir);
                                            match ir with
                                            | Index n ->
                                               if n = 0 then k (Found v) else k (Index (pred n))
                                            | Found v ->
                                               k (Found v)) (succ i)
                in visit vs_given (fun ir ->
                                    Printf.printf "continuation_%d %s ->\n" 0 (show_intermediate_resultp show_int ir);
                                    match ir with
                                    | Index _ -> None
                                    | Found v -> Some v) 0)
  in Printf.printf "list_index_rtl_cps %s %s <- %s\n" (show_list show_v vs_given) (show_int n_given) (show_option show_v result);
     result;;

(*
(* {TRACED_LIST_INDEX_RTL_CPS} *)
# traced_list_index_rtl_cps show_int [1; 0] 5;;
list_index_rtl_cps [1; 0] 5 ->
visit [1; 0] continuation_0 ->
visit [0] continuation_1 ->
visit [] continuation_2 ->
continuation_2 (Index 5) ->
continuation_1 (Index 4) ->
continuation_0 (Index 3) ->
list_index_rtl_cps [1; 0] 5 <- None
- : int option = None
# traced_list_index_rtl_cps show_int [2; 1; 0] 1;;
list_index_rtl_cps [2; 1; 0] 1 ->
visit [2; 1; 0] continuation_0 ->
visit [1; 0] continuation_1 ->
visit [0] continuation_2 ->
visit [] continuation_3 ->
continuation_3 (Index 1) ->
continuation_2 (Index 0) ->
continuation_1 (Found 1) ->
continuation_0 (Found 1) ->
list_index_rtl_cps [2; 1; 0] 1 <- Some 1
- : int option = Some 1
# 
(* {END} *)
*)

(* ***** *)

let list_index_rtl_cps2_for_testing vs_given n_given =
  if n_given < 0
  then None
  else let rec visit vs k_Index k_Found =
         match vs with
         | []       -> k_Index n_given
         | v :: vs' -> visit vs'
                             (fun n -> if n = 0 then k_Found v else k_Index (pred n))
                             (fun v -> k_Found v)
       in visit vs_given (fun _ -> None) (fun v -> Some v);;

let () = assert (test_list_index_right_to_left_int "list_index_rtl" list_index_rtl_cps2_for_testing);;

(* {LIST_INDEX_RTL_CPS2} *)
let list_index_rtl_cps2 vs_given n_given = (* 'a list -> int -> 'a option *)
  assert (n_given >= 0);
  let rec visit vs k_Index k_Found = (* 'a list -> (int -> 'a option) ->
                                                    ('a -> 'a option) -> 'a option *)
    match vs with
        []     -> k_Index n_given
    | v :: vs' -> visit vs'
                        (fun n -> if n = 0 then k_Found v else k_Index (pred n))
                        (fun v -> k_Found v)
  in visit vs_given
           (fun _ -> None)
           (fun v -> Some v);;
(* {END} *)

(* ***** *)

let list_index_rtl_cb_for_testing vs_given n_given =
  if n_given < 0
  then None
  else let rec visit vs k =
         match vs with
         | []       -> k n_given
         | v :: vs' -> visit vs' (fun n -> if n = 0 then Some v else k (pred n))
       in visit vs_given (fun _ -> None);;

let () = assert (test_list_index_right_to_left_int "list_index_rtl" list_index_rtl_cb_for_testing);;

(* {LIST_INDEX_RTL_CB} *)
let list_index_rtl_cb vs_given n_given = (* 'a list -> int -> 'a option *)
  assert (n_given >= 0);
  let rec visit vs k = (* 'a list -> (int -> 'a option) -> 'a option *)
    match vs with
        []     -> k n_given
    | v :: vs' -> visit vs' (fun n -> if n = 0 then Some v else k (pred n))
  in visit vs_given (fun _ -> None);;
(* {END} *)

let traced_list_index_rtl_cb show_v vs_given n_given =
  assert (n_given >= 0);
  Printf.printf "list_index_rtl_cb %s %s ->\n" (show_list show_v vs_given) (show_int n_given);
  let result = (let rec visit vs k i =
                  Printf.printf "visit %s continuation_%d ->\n" (show_list show_v vs) i;
                  match vs with
                  |   []     -> k n_given
                  | v :: vs' -> visit vs' (fun n ->
                                            Printf.printf "continuation_%d %s ->\n" (succ i) (show_int n);
                                            if n = 0 then Some v else k (pred n)) (succ i)
                in visit vs_given (fun n ->
                                    Printf.printf "continuation_%d %s ->\n" 0 (show_int n);
                                    None) 0)
  in Printf.printf "list_index_rtl_cb %s %s <- %s\n" (show_list show_v vs_given) (show_int n_given) (show_option show_v result);
     result;;

(*
(* {TRACED_LIST_INDEX_RTL_CB} *)
# traced_list_index_rtl_cb show_int [2; 1; 0] 5;;
list_index_rtl_cb [2; 1; 0] 5 ->
visit [2; 1; 0] continuation_0 ->
visit [1; 0] continuation_1 ->
visit [0] continuation_2 ->
visit [] continuation_3 ->
continuation_3 5 ->
continuation_2 4 ->
continuation_1 3 ->
continuation_0 2 ->
list_index_rtl_cb [2; 1; 0] 5 <- None
- : int option = None
# traced_list_index_rtl_cb show_int [5; 4; 3; 2; 1; 0] 3;;
list_index_rtl_cb [5; 4; 3; 2; 1; 0] 3 ->
visit [5; 4; 3; 2; 1; 0] continuation_0 ->
visit [4; 3; 2; 1; 0] continuation_1 ->
visit [3; 2; 1; 0] continuation_2 ->
visit [2; 1; 0] continuation_3 ->
visit [1; 0] continuation_4 ->
visit [0] continuation_5 ->
visit [] continuation_6 ->
continuation_6 3 ->
continuation_5 2 ->
continuation_4 1 ->
continuation_3 0 ->
list_index_rtl_cb [5; 4; 3; 2; 1; 0] 3 <- Some 3
- : int option = Some 3
# 
(* {END} *)
*)
(*
# traced_list_index_rtl_cb show_int [1; 0] 5;;
list_index_rtl_cb [1; 0] 5 ->
visit [1; 0] continuation_0 ->
visit [0] continuation_1 ->
visit [] continuation_2 ->
continuation_2 5 ->
continuation_1 4 ->
continuation_0 3 ->
list_index_rtl_cb [1; 0] 5 <- None
- : int option = None
# traced_list_index_rtl_cb show_int [4; 3; 2; 1; 0] 2;;
list_index_rtl_cb [4; 3; 2; 1; 0] 2 ->
visit [4; 3; 2; 1; 0] continuation_0 ->
visit [3; 2; 1; 0] continuation_1 ->
visit [2; 1; 0] continuation_2 ->
visit [1; 0] continuation_3 ->
visit [0] continuation_4 ->
visit [] continuation_5 ->
continuation_5 2 ->
continuation_4 1 ->
continuation_3 0 ->
list_index_rtl_cb [4; 3; 2; 1; 0] 2 <- Some 2
- : int option = Some 2
# 
(* {END} *)
*)

(* ***** *)
(*
exception Found_it of int;;

let list_index_rtl_dse_for_testing vs_given n_given =
  if n_given < 0
  then None
  else try let rec visit vs =
             match vs with
             | []       -> n_given
             | v :: vs' -> let n = visit vs'
                           in if n = 0 then raise (Found_it v) else pred n
           in let _ = visit vs_given
              in None with
       | Found_it v -> Some v;;

let () = assert (test_list_index_right_to_left_int "list_index_rtl" list_index_rtl_dse_for_testing);;

let list_index_rtl_dse vs_given n_given =
  assert (n_given >= 0);
  try let rec visit vs =
        match vs with
        | []       -> n_given
        | v :: vs' -> let n = visit vs'
                      in if n = 0 then raise (Found_it v) else pred n
      in let _ = visit vs_given
         in None with
  | Found_it v -> Some v;;
*)

(* {FOUND_IT} *)
exception Found_it;;
(* {END} *)

let list_index_rtl_dse_for_testing vs_given n_given =
  if n_given < 0
  then None
  else let result = ref None
       in try let rec visit vs =
                match vs with
                | []       -> n_given
                | v :: vs' -> let n = visit vs'
                              in if n = 0 then (result := Some v; raise Found_it) else pred n
              in let _ = visit vs_given
                 in None with
          | Found_it -> !result;;

let () = assert (test_list_index_right_to_left_int "list_index_rtl" list_index_rtl_dse_for_testing);;

(* {LIST_INDEX_RTL_DSE} *)
let list_index_rtl_dse vs_given n_given =
  assert (n_given >= 0);
  let optional_result = ref None
  in try let rec visit vs =
           match vs with
               []     -> n_given
           | v :: vs' -> let n = visit vs'
                         in if n = 0
                            then (optional_result := Some v;
                                  raise Found_it)
                            else pred n
         in let _ = visit vs_given
            in None
     with Found_it -> !optional_result;;
(* {END} *)

let traced_list_index_rtl_dse show_v vs_given n_given =
  assert (n_given >= 0);
  let optional_result = ref None
  in try let rec visit vs d =
           Printf.printf
             "%svisit %s ->\n"
             (indent d)
             (show_list show_v vs);
           let result = (match vs with
                         | []       -> n_given
                         | v :: vs' -> let n = visit vs' (succ d)
                                       in if n = 0
                                          then (optional_result := Some v; raise Found_it)
                                          else pred n)
           in Printf.printf
                "%svisit %s <- %s\n"
                (indent d)
                (show_list show_v vs)
                (show_int result);
              result
         in let _ = visit vs_given 0
            in None with
     | Found_it -> !optional_result;;

(*
# traced_list_index_rtl_dse show_int [1; 0] 5;;
visit [1; 0] ->
   visit [0] ->
      visit [] ->
      visit [] <- 5
   visit [0] <- 4
visit [1; 0] <- 3
- : int option = None
# traced_list_index_rtl_dse show_int [4; 3; 2; 1; 0] 2;;
visit [4; 3; 2; 1; 0] ->
   visit [3; 2; 1; 0] ->
      visit [2; 1; 0] ->
         visit [1; 0] ->
            visit [0] ->
               visit [] ->
               visit [] <- 2
            visit [0] <- 1
         visit [1; 0] <- 0
- : int option = Some 2
# 
*)

(*
(* {TRACED_LIST_INDEX_RTL_DSE} *)
# traced_list_index_rtl_dse show_int [3; 2; 1; 0] 10;;
visit [3; 2; 1; 0] ->
   visit [2; 1; 0] ->
      visit [1; 0] ->
         visit [0] ->
            visit [] ->
            visit [] <- 10
         visit [0] <- 9
      visit [1; 0] <- 8
   visit [2; 1; 0] <- 7
visit [3; 2; 1; 0] <- 6
- : int option = None
# traced_list_index_rtl_dse show_int [5; 4; 3; 2; 1; 0] 3;;
visit [5; 4; 3; 2; 1; 0] ->
   visit [4; 3; 2; 1; 0] ->
      visit [3; 2; 1; 0] ->
         visit [2; 1; 0] ->
            visit [1; 0] ->
               visit [0] ->
                  visit [] ->
                  visit [] <- 3
               visit [0] <- 2
            visit [1; 0] <- 1
         visit [2; 1; 0] <- 0
- : int option = Some 3
# 
(* {END} *)
*)

let list_index_rtl_dse'_for_testing vs_given n_given =
  if n_given < 0
  then None
  else let result = ref None
       in (try let rec visit vs =
                match vs with
                | []       -> n_given
                | v :: vs' -> let n = visit vs'
                              in if n = 0 then (result := Some v; raise Found_it) else pred n
              in let _ = visit vs_given
                 in () with
           | Found_it -> ());
          !result;;

let () = assert (test_list_index_right_to_left_int "list_index_rtl" list_index_rtl_dse'_for_testing);;

(* {LIST_INDEX_RTL_DSEP} *)
let list_index_rtl_dse' vs_given n_given =
  assert (n_given >= 0);
  let optional_result = ref None
  in (try let rec visit vs =
            match vs with
                []     -> n_given
            | v :: vs' -> let n = visit vs'
                          in if n = 0
                             then (optional_result := Some v; raise Found_it)
                             else pred n
          in let _ = visit vs_given
             in ()
      with Found_it -> ());
     !optional_result;;
(* {END} *)

let traced_list_index_rtl_dse' show_v vs_given n_given =
  assert (n_given >= 0);
  let optional_result = ref None
  in (try let rec visit vs d =
            Printf.printf
              "%svisit %s ->\n"
              (indent d)
              (show_list show_v vs);
            let result = (match vs with
                          | []       -> n_given
                          | v :: vs' -> let n = visit vs' (succ d)
                                        in if n = 0
                                           then (optional_result := Some v; raise Found_it)
                                           else pred n)
            in Printf.printf
                 "%svisit %s <- %s\n"
                 (indent d)
                 (show_list show_v vs)
                 (show_int result);
               result
          in let _ = visit vs_given 0
             in () with
      | Found_it -> ());
     !optional_result;;

(*
# traced_list_index_rtl_dse' show_int [2; 1; 0] 5;;
visit [2; 1; 0] ->
   visit [1; 0] ->
      visit [0] ->
         visit [] ->
         visit [] <- 5
      visit [0] <- 4
   visit [1; 0] <- 3
visit [2; 1; 0] <- 2
- : int option = None
# traced_list_index_rtl_dse' show_int [5; 4; 3; 2; 1; 0] 2;;
visit [5; 4; 3; 2; 1; 0] ->
   visit [4; 3; 2; 1; 0] ->
      visit [3; 2; 1; 0] ->
         visit [2; 1; 0] ->
            visit [1; 0] ->
               visit [0] ->
                  visit [] ->
                  visit [] <- 2
               visit [0] <- 1
            visit [1; 0] <- 0
- : int option = Some 2
# 
*)

(* ********** *)

let list_index_rtl_tafa_for_testing vs_given n_given =
  if n_given < 0
  then None
  else let rec there vs n =
         match vs with
         | []       -> None
         | v :: vs' -> if n = 0
                       then forth vs' vs_given
                       else there vs' (pred n)
       and forth vs trail =
         match vs with
         | [] -> Some (List.hd trail)
         | _ :: vs' -> forth vs' (List.tl trail)
       in there vs_given n_given;;

let () = assert (test_list_index_right_to_left_int "list_index_rtl_tafa_for_testing" list_index_rtl_tafa_for_testing);;

(* {LIST_INDEX_RTL_TAFA} *)
let list_index_rtl_tafa vs_given n_given =
  assert (n_given >= 0);
  let rec there vs n =
    match vs with
        []     -> None
    | v :: vs' -> if n = 0
                  then forth vs' vs_given
                  else there vs' (pred n)
  and forth vs trail =
    match vs with
        []     -> Some (List.hd trail)
    | _ :: vs' -> forth vs' (List.tl trail)
  in there vs_given n_given;;
(* {END} *)

let traced_list_index_rtl_tafa show_v vs_given n_given =
  assert (n_given >= 0);
  let rec there vs n =
    Printf.printf "there %s %s ->\n" (show_list show_v vs) (show_int n);
    match vs with
    | []       -> None
    | v :: vs' -> if n = 0
                  then forth vs' vs_given
                  else there vs' (pred n)
  and forth vs trail =
    Printf.printf "forth %s %s ->\n" (show_list show_v vs) (show_list show_v trail);
    match vs with
    | []       -> Some (List.hd trail)
    | _ :: vs' -> forth vs' (List.tl trail)
  in there vs_given n_given;;

(*
# traced_list_index_rtl_tafa show_int [2; 1; 0] 5;;
there [2; 1; 0] 5 ->
there [1; 0] 4 ->
there [0] 3 ->
there [] 2 ->
- : int option = None
# 
*)

(*
(* {TRACED_LIST_INDEX_RTL_TAFA} *)
# traced_list_index_rtl_tafa show_int [1; 0] 5;;
there [1; 0] 5 ->
there [0] 4 ->
there [] 3 ->
- : int option = None
# traced_list_index_rtl_tafa show_int [3; 2; 1; 0] 1;;
there [3; 2; 1; 0] 1 ->
there [2; 1; 0] 0 ->
forth [1; 0] [3; 2; 1; 0] ->
forth [0] [2; 1; 0] ->
forth [] [1; 0] ->
- : int option = Some 1
# 
(* {END} *)
# traced_list_index_rtl_tafa show_int [2; 1; 0] 1;;
there [2; 1; 0] 1 ->
there [1; 0] 0 ->
forth [0] [2; 1; 0] ->
forth [] [1; 0] ->
- : int option = Some 1
# 
(* {END} *)
# traced_list_index_rtl_tafa show_int [5; 4; 3; 2; 1; 0] 2;;
there [5; 4; 3; 2; 1; 0] 2 ->
there [4; 3; 2; 1; 0] 1 ->
there [3; 2; 1; 0] 0 ->
forth [2; 1; 0] [5; 4; 3; 2; 1; 0] ->
forth [1; 0] [4; 3; 2; 1; 0] ->
forth [0] [3; 2; 1; 0] ->
forth [] [2; 1; 0] ->
- : int option = Some 2
# 
(* {END} *)
*)

(* ********** *)

(* end of list_index_right_to_left.ml *)



==> anc/list_index_right_to_left.v <==
(* list_index_right_to_left.ml *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Sun 11 Jul 2021 *)

(* This .v file accompanies "Getting There and Back Again". *)

(* Indexing a list from right to left. *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool List.

(* ********** *)

(* Basic fold-unfold lemmas: *)

Lemma fold_unfold_append_nil :
  forall (V : Type)
         (vs : list V),
    nil ++ vs = vs.
Proof.
  fold_unfold_tactic app.
Qed.

Lemma fold_unfold_append_cons :
  forall (V : Type)
         (v1 : V)
         (v1s' v2s : list V),
    (v1 :: v1s') ++ v2s = v1 :: (v1s' ++ v2s).
Proof.
  fold_unfold_tactic app.
Qed.

(* ***** *)

Lemma fold_unfold_length_nil :
  forall (V : Type),
    length (@nil V) = 0.
Proof.
  fold_unfold_tactic length.
Qed.

Lemma fold_unfold_length_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    length (v :: vs') = S (length vs').
Proof.
  fold_unfold_tactic length.
Qed.

(* ***** *)

Lemma fold_unfold_rev_nil :
  forall (V : Type),
    rev (@nil V) = nil.
Proof.
  fold_unfold_tactic rev.
Qed.

Lemma fold_unfold_rev_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    rev (v :: vs') = rev vs' ++ (v :: nil).
Proof.
  fold_unfold_tactic rev.
Qed.

(* ***** *)

Lemma fold_unfold_map_nil :
  forall (V W : Type)
         (f : V -> W),
    map f nil = nil.
Proof.
  fold_unfold_tactic map.
Qed.

Lemma fold_unfold_map_cons :
  forall (V W : Type)
         (f : V -> W)
         (v : V)
         (vs' : list V),
    map f (v :: vs') =
    f v :: map f vs'.
Proof.
  fold_unfold_tactic map.
Qed.

(* ********** *)

(* Built-in lemmas: *)

(*
app_length: forall (A : Type) (l l' : list A), length (l ++ l') = length l + length l'

rev_length: forall (A : Type) (l : list A), length (rev l) = length l

rev_app_distr: forall (A : Type) (x y : list A), rev (x ++ y) = rev y ++ rev x
*)

(* ********** *)

(* Useful lemmas: *)

Lemma the_last_shall_be_the_first :
  forall (V : Type)
         (v : V)
         (vs : list V),
    rev (vs ++ v :: nil) = v :: rev vs.
Proof.
  intros V v vs.
  induction vs as [ | v' vs' IHvs'].
  - rewrite -> fold_unfold_append_nil.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> fold_unfold_rev_nil.
    apply fold_unfold_append_nil.
  - rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> IHvs'.
    apply fold_unfold_append_cons.
Qed.

(* ***** *)

Lemma about_a_list_of_length_zero :
  forall (V : Type)
         (vs : list V),
    length vs = 0 ->
    vs = nil.
Proof.
  intros V [ | v vs'] H_length.
  - reflexivity.
  - rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
Qed.

Lemma about_a_list_of_length_non_zero :
  forall (V : Type)
         (vs : list V)
         (n : nat),
    length vs = S n ->
    exists (v : V)
           (vs' : list V),
      vs = v :: vs'.
Proof.
  intros V [ | v vs'] n H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    discriminate H_length.
  - exists v, vs'.
    reflexivity.
Qed.

(* ********** *)

(* Boolean comparison functions: *)

Definition beq_option (V : Type) (beq_V : V -> V -> bool) (ov1 ov2 : option V) : bool :=
  match ov1 with
  | None =>
    match ov2 with
    | None =>
      true
    | Some v2 =>
      false
    end
  | Some v1 =>
    match ov2 with
    | None =>
      false
    | Some v2 =>
      beq_V v1 v2
    end
  end.

Definition beq_pair (X : Type) (beq_X : X -> X -> bool) (Y : Type) (beq_Y : Y -> Y -> bool) (p1 p2 : X * Y) : bool :=
  match p1 with
  | (x1, y1) =>
    match p2 with
    | (x2, y2) =>
      beq_X x1 x2 && beq_Y y1 y2
    end
  end.

Fixpoint beq_list (V : Type) (beq_V : V -> V -> bool) (v1s v2s : list V) : bool :=
  match v1s with
  | nil =>
    match v2s with
    | nil =>
      true
    | v2 :: v2s' =>
      false
    end
  | v1 :: v1s' =>
    match v2s with
    | nil =>
      false
    | v2 :: v2s' =>
      beq_V v1 v2 && beq_list V beq_V v1s' v2s'
    end
  end.

(* ********** *)

(* Unit-test function: *)

Definition test_list_index_rtl (list_index_rtl : forall V : Type, list V -> nat -> option V) : bool :=
  beq_option nat
             beq_nat
             (list_index_rtl nat nil 0)
             None
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (0 :: nil) 0)
             (Some 0)
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (0 :: nil) 1)
             None
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (0 :: nil) 2)
             None
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (1 :: 0 :: nil) 0)
             (Some 0)
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (1 :: 0 :: nil) 1)
             (Some 1)
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (1 :: 0 :: nil) 2)
             None
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (1 :: 0 :: nil) 3)
             None
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (2 :: 1 :: 0 :: nil) 0)
             (Some 0)
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (2 :: 1 :: 0 :: nil) 1)
             (Some 1)
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (2 :: 1 :: 0 :: nil) 2)
             (Some 2)
  &&
  beq_option nat
             beq_nat
             (list_index_rtl nat (2 :: 1 :: 0 :: nil) 3)
             None.

(* ********** *)

(* {LIST_INDEX_RTL_TAFA_THERE} *)
Fixpoint list_index_rtl_there (V : Type) (vs_sfx : list V) (n : nat) : option (list V) :=
  match n with
    O    => Some vs_sfx
  | S n' => match vs_sfx with
              nil        => None
            | v' :: vs_sfx' => list_index_rtl_there V vs_sfx' n'
            end
  end.
(* {END} *)

(* {LIST_INDEX_RTL_TAFA_FORTH} *)
Fixpoint list_index_rtl_forth (V : Type) (v : V) (vs' vs_sfx : list V) :=
  match vs_sfx with
    nil            => Some (v, vs')
  | v'' :: vs_sfx' => match vs' with
                        nil        => None (* impossible case *)
                      | v' :: vs'' => list_index_rtl_forth V v' vs'' vs_sfx'
                      end
  end.
(* {END} *)

(* {LIST_INDEX_RTL_TAFA} *)
Definition list_index_rtl_tafa (V : Type) (vs : list V) (n : nat) : option V :=
  match vs with
    nil      => None
  | v :: vs' => match list_index_rtl_there V vs' n with
                  Some vs_sfx => match list_index_rtl_forth V v vs' vs_sfx with
                                   Some (w, ws_sfx) => Some w
                                 | None             => None
                                 end
                | None       => None
                end
  end.
(* {END} *)

Compute (test_list_index_rtl list_index_rtl_tafa).

(* ***** *)

Lemma fold_unfold_list_index_rtl_there_O :
  forall (V : Type)
         (vs' : list V),
    list_index_rtl_there V vs' O =
    Some vs'.
Proof.
  intros V [ | v vs']; reflexivity.
Qed.

Lemma fold_unfold_list_index_rtl_there_S :
  forall (V : Type)
         (vs' : list V)
         (n' : nat),
    list_index_rtl_there V vs' (S n') =
    match vs' with
    | nil        => None
    | v' :: vs'' => list_index_rtl_there V vs'' n'
    end.
Proof.
  intros V [ | v vs'] n'; reflexivity.
Qed.

Lemma fold_unfold_list_index_rtl_forth_nil :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    list_index_rtl_forth V v vs' nil =
    Some (v, vs').
Proof.
  intros V v [ | v' vs'']; reflexivity.
Qed.

Lemma fold_unfold_list_index_rtl_forth_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V)
         (v'' : V)
         (vs_sfx' : list V),
    list_index_rtl_forth V v vs' (v'' :: vs_sfx') =
    match vs' with
    | nil        => None
    | v' :: vs'' => list_index_rtl_forth V v' vs'' vs_sfx'
    end.
Proof.
  intros V v [ | v' vs''] v'' vs_sfx'; reflexivity.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_LIST_INDEX_RTL_TAFA_THERE} *)
Lemma soundness_of_list_index_rtl_there :
  forall (V : Type) (vs' : list V) (n : nat),
    (forall vs_sfx : list V,
        list_index_rtl_there V vs' n = Some vs_sfx ->
        exists vs_pfx : list V,
          vs' = vs_pfx ++ vs_sfx /\ length vs_pfx = n)
    /\
    (list_index_rtl_there V vs' n = None ->
     length vs' < n).
(* {END} *)
Proof.
  intros V vs' n.
  revert vs'.
  induction n as [ | n' IHn']; intros vs'.
  - rewrite -> fold_unfold_list_index_rtl_there_O.
    split.
    + intros vs_sfx H_vs_sfx.
      injection H_vs_sfx as H_vs_sfx.
      rewrite <- H_vs_sfx.
      exists nil.
      rewrite -> fold_unfold_append_nil.
      rewrite -> fold_unfold_length_nil.
      split; reflexivity.
    + intro H_absurd.
      discriminate H_absurd.
  - rewrite -> fold_unfold_list_index_rtl_there_S.
    case vs' as [ | v vs''].
    + split.
      * intros vs_sfx H_absurd.
        discriminate H_absurd.
      * intros _.
        rewrite -> fold_unfold_length_nil.
        Search (0 < S _).
        exact (Nat.lt_0_succ n').
    + split.
      * intros vs_sfx H_vs_sfx.
        destruct (IHn' vs'') as [H_Some H_None].
        Check (H_Some vs_sfx H_vs_sfx).
        destruct (H_Some vs_sfx H_vs_sfx) as [vs_pfx [H_key H_length]].
        exists (v :: vs_pfx).
        rewrite -> H_key.
        rewrite -> fold_unfold_append_cons.
        rewrite -> fold_unfold_length_cons.
        rewrite -> H_length.
        split; reflexivity.
      * destruct (IHn' vs'') as [H_Some H_None].
        intro H_temp.
        rewrite -> fold_unfold_length_cons.
        Search (_ < _ -> S _ < S _).
        Check (lt_n_S (length vs'') n' (H_None H_temp)).
        exact (lt_n_S (length vs'') n' (H_None H_temp)).
Qed.

(* ***** *)

Lemma completeness_of_list_index_rtl_there :
  forall (V : Type) (vs' : list V) (n : nat),
    (forall vs_sfx : list V,
        (exists vs_pfx : list V,
          vs' = vs_pfx ++ vs_sfx /\ length vs_pfx = n) ->
        list_index_rtl_there V vs' n = Some vs_sfx)
    /\
    (length vs' < n ->
     list_index_rtl_there V vs' n = None).
Proof.
  intros V vs' n.
  revert vs'.
  induction n as [ | n' IHn']; intros vs'.
  - rewrite -> fold_unfold_list_index_rtl_there_O.
    split.
    + intros vs_sfx [vs_pfx [H_key H_length]].
      apply f_equal.
      Check (about_a_list_of_length_zero V vs_pfx H_length).
      rewrite -> (about_a_list_of_length_zero V vs_pfx H_length) in H_key.
      rewrite -> fold_unfold_append_nil in H_key.
      exact H_key.
    + intro H_absurd.
      Search (_ < 0).
      Check (Nat.nlt_0_r (length vs') H_absurd).
      contradiction (Nat.nlt_0_r (length vs') H_absurd).
  - rewrite -> fold_unfold_list_index_rtl_there_S.
    case vs' as [ | v vs''].
    + split.
      * intros vs_sfx [vs_pfx [H_key H_length]].
        Search (_ ++ _ = nil -> _).
        Check (app_eq_nil vs_pfx vs_sfx (eq_sym H_key)).
        destruct (app_eq_nil vs_pfx vs_sfx (eq_sym H_key)) as [H_vs_pfx H_vs_sfx].
        rewrite -> H_vs_pfx in H_length.
        rewrite -> fold_unfold_length_nil in H_length.
        discriminate H_length.
      * intros _.
        reflexivity.
    + split.
      * intros vs_sfx [vs_pfx [H_key H_length]].
        Check (about_a_list_of_length_non_zero V vs_pfx n' H_length).
        destruct (about_a_list_of_length_non_zero V vs_pfx n' H_length) as [v' [vs' H_vs_pfx]].
        rewrite -> H_vs_pfx in H_key.
        rewrite -> fold_unfold_append_cons in H_key.
        injection H_key as H_v H_vs''.
        Check (IHn' vs'').
        destruct (IHn' vs'') as [H_Some H_None].
        Check (H_Some vs_sfx).
        Check (ex_intro (fun vs_pfx => vs'' = vs_pfx ++ vs_sfx /\ length vs_pfx = n')).
        Check (ex_intro (fun vs_pfx => vs'' = vs_pfx ++ vs_sfx /\ length vs_pfx = n') vs_pfx).
        Check (conj H_vs'' H_length).
        Check (ex_intro (fun vs_pfx => vs'' = vs_pfx ++ vs_sfx /\ length vs_pfx = n') vs').
        assert (H_length' := H_length).
        rewrite -> H_vs_pfx in H_length'.
        rewrite -> fold_unfold_length_cons in H_length'.
        Search (S _ = S _ -> _ = _).
        apply Nat.succ_inj in H_length'.
        Check (conj H_vs'' H_length'). (* : vs'' = vs' ++ vs_sfx /\ length vs' = n' *)
        Check (ex_intro (fun vs_pfx => vs'' = vs_pfx ++ vs_sfx /\ length vs_pfx = n') vs').
        Check (ex_intro (fun vs_pfx => vs'' = vs_pfx ++ vs_sfx /\ length vs_pfx = n') vs' (conj H_vs'' H_length')).
        Check (H_Some vs_sfx (ex_intro (fun vs_pfx => vs'' = vs_pfx ++ vs_sfx /\ length vs_pfx = n') vs' (conj H_vs'' H_length'))).
        exact (H_Some vs_sfx (ex_intro (fun vs_pfx => vs'' = vs_pfx ++ vs_sfx /\ length vs_pfx = n') vs' (conj H_vs'' H_length'))).
      * rewrite -> fold_unfold_length_cons.
        intro H_length.
        Search (S _ < S _ -> _ < _).
        apply lt_S_n in H_length.
        Check (IHn' vs'').
        destruct (IHn' vs'') as [H_Some H_None].
        exact (H_None H_length).
Qed.
        
(* Reminder: *)

Theorem about_forall_and_there_exists :
  forall (V : Type)
         (P : Prop)
         (Q : V -> V -> Prop),
    ((exists v1 v2 : V,
         Q v1 v2) ->
     P)
    <->
    (forall v1 v2 : V,
        Q v1 v2 ->
        P).
Proof.
  intros V P Q.
  split.
  - intros H_P v1 v2 H_Q.
    apply H_P.
    exists v1, v2.
    exact H_Q.
  - intros H_P [v1 [v2 H_Q]].
    exact (H_P v1 v2 H_Q).
Qed.

(* So completeness_of_list_index_rtl_there can be restated and proved more simply than using ex_intro, something to do for clarity. *)

(* in any case: *)

(* {SOUNDNESS_AND_COMPLETENESS_OF_LIST_INDEX_RTL_TAFA_THERE} *)
Lemma soundness_and_completeness_of_list_index_rtl_there :
  forall (V : Type) (vs' : list V) (n : nat),
    (forall vs_sfx : list V,
        list_index_rtl_there V vs' n = Some vs_sfx
        <->
        exists vs_pfx : list V,
          vs' = vs_pfx ++ vs_sfx /\ length vs_pfx = n)
    /\
    (list_index_rtl_there V vs' n = None <-> length vs' < n).
(* {END} *)
Proof.
  intros V vs' n.
  split.
  - intro vs_sfx.
    split.
    + destruct (soundness_of_list_index_rtl_there V vs' n) as [H_key _].
      exact (H_key vs_sfx).
    + destruct (completeness_of_list_index_rtl_there V vs' n) as [H_key _].
      exact (H_key vs_sfx).
  - split.
    + destruct (soundness_of_list_index_rtl_there V vs' n) as [_ ly].
      exact ly.
    + destruct (completeness_of_list_index_rtl_there V vs' n) as [_ ly].
      exact ly.
Qed.

(* ***** *)

Lemma totality_of_list_index_rtl_forth :
  forall (V : Type)
         (v : V)
         (vs' vs_pfx vs_sfx : list V)
         (n : nat),
    vs' = vs_pfx ++ vs_sfx ->
    length vs_pfx = n ->
    exists (w : V)
           (ws_sfx : list V),
      list_index_rtl_forth V v vs' vs_sfx = Some (w, ws_sfx).
Proof.
  intros V v vs' vs_pfx vs_sfx n H_pfx_sfx H_n.
  revert v vs' vs_pfx n H_pfx_sfx H_n.
  induction vs_sfx as [ | v'' vs_sfx' IH_vs_sfx']; intros v vs' vs_pfx n H_pfx_sfx H_n.
  - rewrite -> fold_unfold_list_index_rtl_forth_nil.
    exists v, vs'.
    reflexivity.
  - rewrite -> fold_unfold_list_index_rtl_forth_cons.
    case vs' as [ | v' vs''].
    + Check (f_equal (fun zs => length zs) H_pfx_sfx).
      apply (f_equal (fun zs => length zs)) in H_pfx_sfx.
      rewrite -> fold_unfold_length_nil in H_pfx_sfx.
      rewrite -> app_length in H_pfx_sfx.
      rewrite -> fold_unfold_length_cons in H_pfx_sfx.
      rewrite <- plus_n_Sm in H_pfx_sfx.
      discriminate H_pfx_sfx.
    + case n as [ | n'].
      * Check (about_a_list_of_length_zero V vs_pfx H_n).
        assert (H_pfx := about_a_list_of_length_zero V vs_pfx H_n).
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        assert (H_tmp := H_pfx_sfx).
        rewrite -> H_pfx in H_tmp.
        rewrite -> fold_unfold_append_nil in H_tmp.
        injection H_tmp as H_v' H_vs''.
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        rewrite <- (fold_unfold_append_nil V vs_sfx') in H_vs''.
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        rewrite <- H_pfx in H_vs''.
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'').
        Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n).
        destruct (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n) as [w [ws_sfx H_Some]].
        exists w, ws_sfx.
        exact H_Some.
      * Check (about_a_list_of_length_non_zero V vs_pfx n' H_n).
        destruct (about_a_list_of_length_non_zero V vs_pfx n' H_n) as [v_pfx [vs_pfx' H_vs_pfx]].
        rewrite -> H_vs_pfx in H_pfx_sfx.
        rewrite -> fold_unfold_append_cons in H_pfx_sfx.
        injection H_pfx_sfx as H_v' H_vs''.
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
        assert (H_tmp : vs_pfx' ++ v'' :: vs_sfx' = (vs_pfx' ++ v'' :: nil) ++ vs_sfx').
        { rewrite <- app_assoc.
          rewrite -> fold_unfold_append_cons.
          rewrite -> fold_unfold_append_nil.
          reflexivity. }
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
        rewrite <- H_vs'' in H_tmp.
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp).
        assert (H_length : length (vs_pfx' ++ v'' :: nil) = S n').
        { rewrite -> app_length.
          rewrite -> fold_unfold_length_cons.
          rewrite <- plus_n_Sm.
          rewrite -> fold_unfold_length_nil.
          rewrite -> Nat.add_0_r.
          Check (f_equal (fun zs => length zs) H_vs_pfx).
          apply (f_equal (fun zs => length zs)) in H_vs_pfx.
          rewrite -> H_n in H_vs_pfx.
          rewrite -> fold_unfold_length_cons in H_vs_pfx.
          exact (eq_sym H_vs_pfx). }
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length).
        destruct (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length) as [w [ws_sfx H_Some]].
        exists w, ws_sfx.
        exact H_Some.
Qed.

Lemma soundness_of_list_index_rtl_forth :
  forall (V : Type)
         (v : V)
         (vs' vs_pfx vs_sfx : list V)
         (n : nat),
    vs' = vs_pfx ++ vs_sfx ->
    length vs_pfx = n ->
    forall (w : V)
           (ws_sfx : list V),
      list_index_rtl_forth V v vs' vs_sfx = Some (w, ws_sfx) ->
      (exists ws_pfx : list V,
        v :: vs' = ws_pfx ++ w :: ws_sfx)
      /\
      length ws_sfx = n.
Proof.
  intros V v vs' vs_pfx vs_sfx.
  revert v vs' vs_pfx.
  induction vs_sfx as [ | v'' vs_sfx' IH_vs_sfx']; intros v vs' vs_pfx n H_pfx_sfx H_n w ws_sfx.
  - rewrite -> fold_unfold_list_index_rtl_forth_nil.
    intro H_Some.
    injection H_Some as H_v H_vs'.
    rewrite <- H_v.
    rewrite <- H_vs'.
    rewrite -> app_nil_r in H_pfx_sfx.
    rewrite <- H_pfx_sfx in H_n.
    split.
    + exists nil.
      exact (eq_sym (app_nil_l (v :: vs'))).
    + exact H_n.
  - rewrite -> fold_unfold_list_index_rtl_forth_cons.
    case vs' as [ | v' vs''].
    + intro H_absurd.
      discriminate H_absurd.
    + intro H_Some.
      Check (IH_vs_sfx' v' vs'').
      case n as [ | n'].
      * Check (about_a_list_of_length_zero V vs_pfx H_n).
        assert (H_pfx := about_a_list_of_length_zero V vs_pfx H_n).
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        assert (H_tmp := H_pfx_sfx).
        rewrite -> H_pfx in H_tmp.
        rewrite -> fold_unfold_append_nil in H_tmp.
        injection H_tmp as H_v' H_vs''.
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        rewrite <- (fold_unfold_append_nil V vs_sfx') in H_vs''.
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        rewrite <- H_pfx in H_vs''.
        Check (IH_vs_sfx' v' vs'' vs_pfx 0).
        Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'').
        Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n).
        Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n w ws_sfx).
        Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n w ws_sfx H_Some).
        destruct (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n w ws_sfx H_Some) as [[ws_pfx H_pfx_sfx'] H_length].
        rewrite -> H_pfx_sfx'.
        split.
        ** exists (v :: ws_pfx).
           rewrite -> fold_unfold_append_cons.
           reflexivity.
        ** exact H_length.
      * Check (about_a_list_of_length_non_zero V vs_pfx n' H_n).
        destruct (about_a_list_of_length_non_zero V vs_pfx n' H_n) as [v_pfx [vs_pfx' H_vs_pfx]].
        rewrite -> H_vs_pfx in H_pfx_sfx.
        rewrite -> fold_unfold_append_cons in H_pfx_sfx.
        injection H_pfx_sfx as H_v' H_vs''.
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
        assert (H_tmp : vs_pfx' ++ v'' :: vs_sfx' = (vs_pfx' ++ v'' :: nil) ++ vs_sfx').
        { rewrite <- app_assoc.
          rewrite -> fold_unfold_append_cons.
          rewrite -> fold_unfold_append_nil.
          reflexivity. }
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
        rewrite <- H_vs'' in H_tmp.
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp).
        assert (H_length : length (vs_pfx' ++ v'' :: nil) = S n').
        { rewrite -> app_length.
          rewrite -> fold_unfold_length_cons.
          rewrite <- plus_n_Sm.
          rewrite -> fold_unfold_length_nil.
          rewrite -> Nat.add_0_r.
          Check (f_equal (fun zs => length zs) H_vs_pfx).
          apply (f_equal (fun zs => length zs)) in H_vs_pfx.
          rewrite -> H_n in H_vs_pfx.
          rewrite -> fold_unfold_length_cons in H_vs_pfx.
          exact (eq_sym H_vs_pfx). }
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length w ws_sfx).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length w ws_sfx H_Some).
        destruct (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length w ws_sfx H_Some) as [[ws_pfx H_ws_pfx] H_length'].
        split.
        ** rewrite -> H_ws_pfx.
           exists (v :: ws_pfx).
           rewrite -> fold_unfold_append_cons.
           reflexivity.
        ** exact H_length'.
Qed.

Theorem soundness_of_list_index_rtl_tafa_v1 :
  forall (V : Type)
         (vs : list V)
         (n : nat),
    (forall w : V,
        list_index_rtl_tafa V vs n = Some w ->
        exists vs_pfx vs_sfx : list V,
          vs = vs_pfx ++ w :: vs_sfx
          /\
          length vs_sfx = n)
    /\
    (list_index_rtl_tafa V vs n = None ->
     length vs <= n).
Proof.
  intros V [ | v vs'] n; unfold list_index_rtl_tafa.
  - split.
    + intros v H_absurd.
      discriminate H_absurd.
    + intros _.
      rewrite -> fold_unfold_length_nil.
      Search (0 <= _).
      exact (Peano.le_0_n n).
  - Check (soundness_of_list_index_rtl_there V vs' n).
    destruct (soundness_of_list_index_rtl_there V vs' n) as [H_Some H_None].
    case (list_index_rtl_there V vs' n) as [vs_sfx | ] eqn:H_there.
    + Check (H_Some vs_sfx (eq_refl (Some vs_sfx))).
      destruct (H_Some vs_sfx (eq_refl (Some vs_sfx))) as [vs_pfx [H_key H_length]].
      split.
      * intro v'.
        Check (totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length).
        destruct (totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length) as [w [ws_sfx H_forth]].
        rewrite -> H_forth.
        intro H_w_v'.
        injection H_w_v' as H_w_v'.
        rewrite <- H_w_v'.
        Check (soundness_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length w ws_sfx H_forth).
        destruct (soundness_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length w ws_sfx H_forth) as [[ws_pfx H_key'] H_length'].
        exists ws_pfx, ws_sfx.
        rewrite -> H_key'.
        split; [reflexivity | exact H_length'].
      * Check (totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length).
        destruct (totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length) as [w [ws_sfx H_Some']].
        rewrite -> H_Some'.
        intro H_absurd.
        discriminate H_absurd.
    + split.
      * intros v' H_absurd.
        discriminate H_absurd.
      * intros _.
        rewrite -> fold_unfold_length_cons.
        Search (_ < _ -> S _ <= _).
        Check (lt_le_S (length vs') n).
        Check (lt_le_S (length vs') n (H_None (eq_refl None))).
        exact (lt_le_S (length vs') n (H_None (eq_refl None))).
Qed.

(* ********** *)

(* Both soundness and totality at once: *)

(* {SOUNDNESS_AND_TOTALITY_OF_LIST_INDEX_RTL_TAFA_FORTH} *)
Lemma soundness_and_totality_of_list_index_rtl_forth :
  forall (V : Type) (v : V) (vs' vs_pfx vs_sfx : list V) (n : nat),
    vs' = vs_pfx ++ vs_sfx ->
    length vs_pfx = n ->
    forall op : option (V * list V),
      list_index_rtl_forth V v vs' vs_sfx = op ->
      exists (w : V) (ws_sfx : list V),
        op = Some (w, ws_sfx)
        /\
        (exists ws_pfx : list V,
            v :: vs' = ws_pfx ++ w :: ws_sfx)
        /\
        length ws_sfx = n.
(* {END} *)
Proof.
  intros V v vs' vs_pfx vs_sfx.
  revert v vs' vs_pfx.
  induction vs_sfx as [ | v'' vs_sfx' IH_vs_sfx']; intros v vs' vs_pfx n H_pfx_sfx H_n op.
  - rewrite -> fold_unfold_list_index_rtl_forth_nil.
    intro H_op.
    rewrite <- H_op.
    clear H_op.
    exists v, vs'.
    split.
    + reflexivity.
    + rewrite -> app_nil_r in H_pfx_sfx.
      rewrite <- H_pfx_sfx in H_n.
      split.
      * exists nil.
        exact (eq_sym (app_nil_l (v :: vs'))).
      * exact H_n.
  - rewrite -> fold_unfold_list_index_rtl_forth_cons.
    case vs' as [ | v' vs''].
    * Check (f_equal (fun zs => length zs) H_pfx_sfx).
      apply (f_equal (fun zs => length zs)) in H_pfx_sfx.
      rewrite -> fold_unfold_length_nil in H_pfx_sfx.
      rewrite -> app_length in H_pfx_sfx.
      rewrite -> fold_unfold_length_cons in H_pfx_sfx.
      rewrite <- plus_n_Sm in H_pfx_sfx.
      discriminate H_pfx_sfx.
    * intro H_op.
      case n as [ | n'].
      ** Check (about_a_list_of_length_zero V vs_pfx H_n).
         assert (H_pfx := about_a_list_of_length_zero V vs_pfx H_n).
         Check (IH_vs_sfx' v' vs'' vs_pfx 0).
         assert (H_tmp := H_pfx_sfx).
         rewrite -> H_pfx in H_tmp.
         rewrite -> fold_unfold_append_nil in H_tmp.
         injection H_tmp as H_v' H_vs''.
         Check (IH_vs_sfx' v' vs'' vs_pfx 0).
         rewrite <- (fold_unfold_append_nil V vs_sfx') in H_vs''.
         Check (IH_vs_sfx' v' vs'' vs_pfx 0).
         rewrite <- H_pfx in H_vs''.
         Check (IH_vs_sfx' v' vs'' vs_pfx 0).
         Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'').
         Check (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n op H_op).
         destruct (IH_vs_sfx' v' vs'' vs_pfx 0 H_vs'' H_n op H_op) as [w [ws_sfx [H_Some [[ws_pfx H_ws_pfx] H_length]]]].
         exists w, ws_sfx.
         split.
         *** exact H_Some.
         *** split.
             **** rewrite -> H_ws_pfx.
                  exists (v :: ws_pfx).
                  rewrite -> fold_unfold_append_cons.
                  reflexivity.
             **** exact H_length.
      ** Check (about_a_list_of_length_non_zero V vs_pfx n' H_n).
         destruct (about_a_list_of_length_non_zero V vs_pfx n' H_n) as [v_pfx [vs_pfx' H_vs_pfx]].
         rewrite -> H_vs_pfx in H_pfx_sfx.
         rewrite -> fold_unfold_append_cons in H_pfx_sfx.
         injection H_pfx_sfx as H_v' H_vs''.
         Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
         assert (H_tmp : vs_pfx' ++ v'' :: vs_sfx' = (vs_pfx' ++ v'' :: nil) ++ vs_sfx').
         { rewrite <- app_assoc.
           rewrite -> fold_unfold_append_cons.
           rewrite -> fold_unfold_append_nil.
           reflexivity. }
         Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
         rewrite <- H_vs'' in H_tmp.
         Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
         Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp).
         assert (H_length : length (vs_pfx' ++ v'' :: nil) = S n').
         { rewrite -> app_length.
           rewrite -> fold_unfold_length_cons.
           rewrite <- plus_n_Sm.
           rewrite -> fold_unfold_length_nil.
           rewrite -> Nat.add_0_r.
           Check (f_equal (fun zs => length zs) H_vs_pfx).
           apply (f_equal (fun zs => length zs)) in H_vs_pfx.
           rewrite -> H_n in H_vs_pfx.
           rewrite -> fold_unfold_length_cons in H_vs_pfx.
           exact (eq_sym H_vs_pfx). }
         Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp).
         Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length).
         Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length op H_op).
         destruct (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_tmp H_length op H_op) as [w [ws_sfx [H_Some [[ws_pfx H_ws_pfx] H_length']]]].
         exists w, ws_sfx.
         split.
         *** exact H_Some.
         *** split.
             **** rewrite -> H_ws_pfx.
                  exists (v :: ws_pfx).
                  rewrite -> fold_unfold_append_cons.
                  reflexivity.
             **** exact H_length'.
Qed.

(* {SOUNDNESS_OF_LIST_INDEX_RTL_TAFA} *)
Theorem soundness_of_list_index_rtl_tafa :
  forall (V : Type) (vs : list V) (n : nat),
    (forall w : V,
        list_index_rtl_tafa V vs n = Some w ->
        exists ws_pfx ws_sfx : list V,
          vs = ws_pfx ++ w :: ws_sfx /\ length ws_sfx = n)
    /\
    (list_index_rtl_tafa V vs n = None ->
     length vs <= n).
(* {END} *)
Proof.
  intros V [ | v vs'] n; unfold list_index_rtl_tafa.
  - split.
    + intros v H_absurd.
      discriminate H_absurd.
    + intros _.
      rewrite -> fold_unfold_length_nil.
      Search (0 <= _).
      exact (Peano.le_0_n n).
  - Check (soundness_of_list_index_rtl_there V vs' n).
    destruct (soundness_of_list_index_rtl_there V vs' n) as [H_Some H_None].
    case (list_index_rtl_there V vs' n) as [vs_sfx | ] eqn:H_there.
    + Check (H_Some vs_sfx (eq_refl (Some vs_sfx))).
      destruct (H_Some vs_sfx (eq_refl (Some vs_sfx))) as [vs_pfx [H_key H_length]].
      split.
      * intro v'.
        Check (soundness_and_totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length).
        case (list_index_rtl_forth V v vs' vs_sfx) as [[w ws_sfx] | ] eqn:H_forth.
        ** intros H_w_v'.
           injection H_w_v' as H_w_v'.
           rewrite <- H_w_v'.
           Check (soundness_and_totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length (Some (w, ws_sfx)) H_forth).
           destruct (soundness_and_totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length (Some (w, ws_sfx)) H_forth) as [w' [ws_sfx' [H_Some' [[ws_pfx H_key'] H_length']]]].
           injection H_Some' as H_w_w' H_ws_sfx_ws_sfx'.
           rewrite -> H_key'.
           rewrite <- H_w_w'.
           rewrite <- H_ws_sfx_ws_sfx'.
           rewrite <- H_ws_sfx_ws_sfx' in H_length'.
           exists ws_pfx, ws_sfx.
           split; [reflexivity | exact H_length'].
        ** intro H_absurd.
           discriminate H_absurd.
      * Check (soundness_and_totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length).
        case (list_index_rtl_forth V v vs' vs_sfx) as [[w ws_sfx] | ] eqn:H_forth.
        ** intro H_absurd.
           discriminate H_absurd.
        ** Check (soundness_and_totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length None H_forth).
           destruct (soundness_and_totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_key H_length None H_forth) as [w [ws_sfx [H_absurd _]]].
           discriminate H_absurd.
    + split.
      * intros v' H_absurd.
        discriminate H_absurd.
      * intros _.
        rewrite -> fold_unfold_length_cons.
        Search (_ < _ -> S _ <= _).
        Check (lt_le_S (length vs') n).
        Check (lt_le_S (length vs') n (H_None (eq_refl None))).
        exact (lt_le_S (length vs') n (H_None (eq_refl None))).
Qed.

(* ********** *)

Lemma from_first_and_suffix_to_prefix_and_last :
  forall (V : Type) (v : V) (vs : list V),
    exists (ws : list V) (w : V),
      v :: vs = ws ++ w :: nil /\ length vs = length ws.
Proof.
  intros V v vs.
  revert v.
  induction vs as [ | v' vs']; intro v.
  - exists nil, v.
    rewrite -> fold_unfold_append_nil.
    split; reflexivity.
  - destruct (IHvs' v') as [ws [w [H_key H_length]]].
    exists (v :: ws), w.
    split.
    + rewrite -> fold_unfold_append_cons.
      rewrite <- H_key.
      reflexivity.
    + rewrite ->2 fold_unfold_length_cons.
      apply f_equal.
      exact H_length.
Qed.

Lemma completeness_of_list_index_rtl_forth_rephrased :
  forall (V : Type) (v : V) (vs' vs_pfx vs_sfx : list V) (n : nat),
    vs' = vs_pfx ++ vs_sfx ->
    length vs_pfx = n ->
    forall (op : option (V * list V))
           (w : V)
           (ws_sfx : list V),
      (op = Some (w, ws_sfx)
       /\
       (exists ws_pfx : list V,
           v :: vs' = ws_pfx ++ w :: ws_sfx)
       /\
       length ws_sfx = n) ->
      list_index_rtl_forth V v vs' vs_sfx = op.
Proof.
  intros V v vs' vs_pfx vs_sfx.
  revert v vs' vs_pfx.
  induction vs_sfx as [ | v'' vs_sfx' IH_vs_sfx']; intros v vs' vs_pfx n H_app_vs H_length_vs op w ws_sfx [H_op [[ws_pfx H_app_ws] H_length_ws]].
  - rewrite -> fold_unfold_list_index_rtl_forth_nil.
    rewrite -> H_op.
    rewrite -> app_nil_r in H_app_vs.
    rewrite H_app_vs in H_app_ws.
    case n as [ | n'].
    + Check (about_a_list_of_length_zero V vs_pfx H_length_vs).
      rewrite -> (about_a_list_of_length_zero V vs_pfx H_length_vs) in H_app_ws.
      Check (about_a_list_of_length_zero V ws_sfx H_length_ws).
      rewrite -> (about_a_list_of_length_zero V ws_sfx H_length_ws) in H_app_ws.
      Check (f_equal (fun zs => length zs) H_app_ws).
      assert (H_tmp := H_app_ws).
      apply (f_equal (fun zs => length zs)) in H_tmp.
      rewrite -> app_length in H_tmp.
      rewrite ->2 fold_unfold_length_cons in H_tmp.
      Search (_ + _ = _ + _ -> _ = _).
      rewrite -> Nat.add_comm in H_tmp.
      Search (_ + _ = _ + _ -> _ = _).
      rewrite <- (Nat.add_0_r (S (length nil))) in H_tmp at 1.
      Search (_ + _ = _ + _ -> _ = _).
      Check (plus_reg_l 0 (length ws_pfx) (S (length nil)) H_tmp).
      apply (plus_reg_l 0 (length ws_pfx) (S (length nil))) in H_tmp.
      Check (about_a_list_of_length_zero V ws_pfx (eq_sym H_tmp)).
      rewrite -> (about_a_list_of_length_zero V ws_pfx (eq_sym H_tmp)) in H_app_ws.
      rewrite -> fold_unfold_append_nil in H_app_ws.
      injection H_app_ws as H_v_w.
      rewrite <- H_v_w.
      rewrite -> (about_a_list_of_length_zero V ws_sfx H_length_ws).
      rewrite -> H_app_vs.
      rewrite -> (about_a_list_of_length_zero V vs_pfx H_length_vs).
      reflexivity.
    + assert (H_tmp := H_app_ws).
      apply (f_equal (fun zs => length zs)) in H_tmp.
      rewrite -> fold_unfold_length_cons in H_tmp.
      rewrite -> H_length_vs in H_tmp.
      rewrite -> app_length in H_tmp.
      rewrite -> fold_unfold_length_cons in H_tmp.
      rewrite -> H_length_ws in H_tmp.
      rewrite -> Nat.add_comm in H_tmp.
      rewrite <- (Nat.add_0_r (S (S n'))) in H_tmp at 1.
      Check (plus_reg_l 0 (length ws_pfx) (S (S n')) H_tmp).
      Check (about_a_list_of_length_zero V ws_pfx (eq_sym (plus_reg_l 0 (length ws_pfx) (S (S n')) H_tmp))).
      rewrite -> (about_a_list_of_length_zero V ws_pfx (eq_sym (plus_reg_l 0 (length ws_pfx) (S (S n')) H_tmp))) in H_app_ws.
      rewrite -> fold_unfold_append_nil in H_app_ws.
      injection H_app_ws as H_v_w H_vs_pfx_ws_sfx.
      rewrite -> H_app_vs.
      rewrite <- H_v_w.
      rewrite <- H_vs_pfx_ws_sfx.
      reflexivity.
  - rewrite -> fold_unfold_list_index_rtl_forth_cons.
    case vs' as [ | v' vs''].
    + apply (f_equal (fun zs => length zs)) in H_app_vs.
      rewrite -> app_length in H_app_vs.
      rewrite -> fold_unfold_length_nil in H_app_vs.
      rewrite -> fold_unfold_length_cons in H_app_vs.
      rewrite <- plus_n_Sm in H_app_vs.
      discriminate H_app_vs.
    + case n as [ | n'].
      * Check (about_a_list_of_length_zero V vs_pfx H_length_vs).
        assert (H_tmp := H_app_vs).
        rewrite -> (about_a_list_of_length_zero V vs_pfx H_length_vs) in H_tmp.
        rewrite -> fold_unfold_append_nil in H_tmp.
        injection H_tmp as H_v'_v'' H_vs''_vs_sfx'.
        Check (IH_vs_sfx' v' vs'' nil 0 H_vs''_vs_sfx').
        Check (IH_vs_sfx' v' vs'' nil 0 H_vs''_vs_sfx' (fold_unfold_length_nil V) op w ws_sfx).
        apply (IH_vs_sfx' v' vs'' nil 0 H_vs''_vs_sfx' (fold_unfold_length_nil V) op w ws_sfx).
        split.
        { exact H_op. }
        split.
        { Check (about_a_list_of_length_zero V ws_sfx H_length_ws).
          rewrite -> (about_a_list_of_length_zero V ws_sfx H_length_ws).
          Check (from_first_and_suffix_to_prefix_and_last V v' vs'').
          destruct (from_first_and_suffix_to_prefix_and_last V v' vs'') as [ys [y [H_key H_lengths]]].
          rewrite -> (about_a_list_of_length_zero V ws_sfx H_length_ws) in H_app_ws.
          assert (H_save := H_app_ws).
          rewrite -> H_key in H_app_ws.
          Check (fold_unfold_append_cons V v ys (y :: nil)).
          rewrite <- (fold_unfold_append_cons V v ys (y :: nil)) in H_app_ws.
          apply (f_equal (fun zs => rev zs)) in H_app_ws.
          rewrite ->2 rev_app_distr in H_app_ws.
          rewrite -> (fold_unfold_rev_cons V y nil) in H_app_ws.
          rewrite -> (fold_unfold_rev_nil V) in H_app_ws.
          rewrite -> fold_unfold_append_nil in H_app_ws.
          rewrite -> fold_unfold_append_cons in H_app_ws.
          rewrite -> fold_unfold_append_nil in H_app_ws.
          rewrite -> (fold_unfold_rev_cons V w nil) in H_app_ws.
          rewrite -> (fold_unfold_rev_nil V) in H_app_ws.
          rewrite -> fold_unfold_append_nil in H_app_ws.
          rewrite -> fold_unfold_append_cons in H_app_ws.
          rewrite -> fold_unfold_append_nil in H_app_ws.
          injection H_app_ws as H_y_w H_ws_pfx.
          rewrite <- H_y_w.
          Check (fold_unfold_rev_cons V y ys).
          rewrite <- (fold_unfold_rev_cons V v ys) in H_ws_pfx.
          apply (f_equal (fun zs => rev zs)) in H_ws_pfx.
          rewrite ->2 rev_involutive in H_ws_pfx.
          case ws_pfx as [ | z ws_pfx'].
          ** discriminate H_ws_pfx.
          ** injection H_ws_pfx as H_v_z H_ys_ws_pfx'.
             rewrite -> H_key.
             exists ys.
             reflexivity.
        }
        exact H_length_ws.
      * Check (about_a_list_of_length_non_zero V vs_pfx n' H_length_vs).
        destruct (about_a_list_of_length_non_zero V vs_pfx n' H_length_vs) as [x [vs_pfx' H_vs_pfx']].
        rewrite -> H_vs_pfx' in H_app_vs.
        rewrite -> fold_unfold_append_cons in H_app_vs.
        injection H_app_vs as H_v'_x H_vs''.
        assert (H_duh : vs_pfx' ++ v'' :: vs_sfx' = (vs_pfx' ++ (v'' :: nil)) ++ vs_sfx').
        { rewrite <- app_assoc.
          rewrite -> fold_unfold_append_cons.
          rewrite -> fold_unfold_append_nil.
          reflexivity. }
        rewrite -> H_duh in H_vs''.
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n')).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_vs'').
        assert (H_doh : length (vs_pfx' ++ v'' :: nil) = S n').
        { rewrite -> app_length.
          rewrite -> fold_unfold_length_cons.
          rewrite -> fold_unfold_length_nil.
          rewrite <- plus_n_Sm.
          rewrite -> Nat.add_0_r.
          rewrite -> H_vs_pfx' in H_length_vs.
          rewrite -> fold_unfold_length_cons in H_length_vs.
          exact H_length_vs. }
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_vs'').
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_vs'' H_doh).
        Check (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_vs'' H_doh op w ws_sfx).
        apply (IH_vs_sfx' v' vs'' (vs_pfx' ++ v'' :: nil) (S n') H_vs'' H_doh op w ws_sfx).
        split.
        { exact H_op. }
        split.
        { case ws_pfx as [ | w' ws_pfx'].
          ** rewrite -> app_nil_l in H_app_ws.
             injection H_app_ws as H_v_w H_ws_sfx.
             apply (f_equal (fun zs => length zs)) in H_ws_sfx.
             rewrite -> fold_unfold_length_cons in H_ws_sfx.
             rewrite -> H_length_ws in H_ws_sfx.
             injection H_ws_sfx as H_n'.
             rewrite <- H_duh in H_vs''.
             apply (f_equal (fun zs => length zs)) in H_vs''.
             apply (f_equal (fun zs => length zs)) in H_vs_pfx'.
             rewrite -> fold_unfold_length_cons in H_vs_pfx'.
             rewrite -> H_vs_pfx' in H_length_vs.
             injection H_length_vs as H_length_vs.
             rewrite -> H_n' in H_vs''.
             rewrite -> app_length in H_vs''.
             rewrite -> H_length_vs in H_vs''.
             rewrite -> fold_unfold_length_cons in H_vs''.
             rewrite <- (Nat.add_0_r n') in H_vs'' at 1.
             Check plus_reg_l.
             apply (plus_reg_l 0 (S (length vs_sfx')) n') in H_vs''.
             discriminate H_vs''.
          ** rewrite -> fold_unfold_append_cons in H_app_ws.
             injection H_app_ws as H_v_w' H_rest.
             rewrite -> H_rest.
             exists ws_pfx'.
             reflexivity. }
        exact H_length_ws.
Qed.

(* and back: *)

Lemma completeness_of_list_index_rtl_forth :
  forall (V : Type) (v : V) (vs' vs_pfx vs_sfx : list V) (n : nat),
    vs' = vs_pfx ++ vs_sfx ->
    length vs_pfx = n ->
    forall op : option (V * list V),
      (exists (w : V) (ws_sfx : list V),
        op = Some (w, ws_sfx)
        /\
        (exists ws_pfx : list V,
            v :: vs' = ws_pfx ++ w :: ws_sfx)
        /\
        length ws_sfx = n) ->
      list_index_rtl_forth V v vs' vs_sfx = op.
Proof.
  intros V v vs' vs_pfx vs_sfx n H_vs' H_length_vs op [w [ws_sfx [H_op [E_ws_pfx H_length_ws]]]].
  Check (completeness_of_list_index_rtl_forth_rephrased V v vs' vs_pfx vs_sfx n H_vs' H_length_vs op w ws_sfx).
  Check (completeness_of_list_index_rtl_forth_rephrased V v vs' vs_pfx vs_sfx n H_vs' H_length_vs op w ws_sfx (conj H_op (conj E_ws_pfx H_length_ws))).
  exact (completeness_of_list_index_rtl_forth_rephrased V v vs' vs_pfx vs_sfx n H_vs' H_length_vs op w ws_sfx (conj H_op (conj E_ws_pfx H_length_ws))).
Qed.

(* ***** *)

(* {SOUNDNESS_AND_COMPLETENESS_OF_LIST_INDEX_RTL_TAFA_FORTH} *)
Lemma soundness_and_completeness_of_list_index_rtl_forth :
  forall (V : Type) (v : V) (vs' vs_pfx vs_sfx : list V) (n : nat),
    vs' = vs_pfx ++ vs_sfx ->
    length vs_pfx = n ->
    forall op : option (V * list V),
      list_index_rtl_forth V v vs' vs_sfx = op
      <->
      exists (w : V) (ws_sfx : list V),
        op = Some (w, ws_sfx) /\
        (exists ws_pfx : list V, v :: vs' = ws_pfx ++ w :: ws_sfx) /\ length ws_sfx = n.
(* {END} *)
Proof.
  intros V v vs' vs_pfx vs_sfx n H_vs' H_n op.
  split.
  - exact (soundness_and_totality_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_vs' H_n op).
  - exact (completeness_of_list_index_rtl_forth V v vs' vs_pfx vs_sfx n H_vs' H_n op).
Qed.

(* ***** *)

(* used in the proof of switch *)
Lemma from_prefix_and_last_to_first_and_suffix :
  forall (V : Type) (ws : list V) (w : V),
    exists (v : V) (vs : list V),
      ws ++ w :: nil = v :: vs /\ length ws = length vs.
Proof.
  intros V ws.
  induction ws as [ | w' ws']; intro w.
  - exists w, nil.
    rewrite -> fold_unfold_append_nil.
    split; reflexivity.
  - destruct (IHws' w') as [v [vs [H_key H_length]]].
    exists w', (ws' ++ (w :: nil)).
    split.
    + rewrite -> fold_unfold_append_cons.
      reflexivity.
    + rewrite -> fold_unfold_length_cons.
      rewrite -> app_length.
      rewrite -> fold_unfold_length_cons.
      rewrite <- plus_n_Sm.
      rewrite -> fold_unfold_length_nil.
      rewrite -> Nat.add_0_r.
      reflexivity.
Qed.

Fixpoint list_eqb (V : Type) (V_eqb : V -> V -> bool) (v1s v2s : list V) : bool :=
  match v1s with
  | nil =>
    match v2s with
    | nil =>
      true
    | v2 :: v2s' =>
      false
    end
  | v1 :: v1s' =>
    match v2s with
    | nil =>
      false
    | v2 :: v2s' =>
      V_eqb v1 v2 && list_eqb V V_eqb v1s' v2s'
    end
  end.

Definition option_eqb (V : Type) (V_eqb : V -> V -> bool) (ov1 ov2 : option V) : bool :=
  match ov1 with
  | Some v1 =>
    match ov2 with
    | Some v2 =>
      V_eqb v1 v2
    | None =>
      false
    end
  | None =>
    match ov2 with
    | Some v2 =>
      false
    | None =>
      true
    end
  end.

Definition pair_eqb (V W : Type) (V_eqb : V -> V -> bool) (W_eqb : W -> W -> bool) (p1 p2 : V * W) : bool :=
  match p1 with
  | (v1, w1) =>
    match p2 with
    | (v2, w2) =>
      V_eqb v1 v2 && W_eqb w1 w2
    end
  end.

Definition test_split (split : forall V : Type, nat -> list V -> option (list V * list V)) :=
  (option_eqb (list nat * list nat)
              (pair_eqb (list nat)
                        (list nat)
                        (list_eqb nat
                                  Nat.eqb)
                        (list_eqb nat
                                  Nat.eqb))
              (split nat 0 (1 :: 2 :: 3 :: nil))
              (Some (nil, 1 :: 2 :: 3  :: nil)))
  &&
  (option_eqb (list nat * list nat)
              (pair_eqb (list nat)
                        (list nat)
                        (list_eqb nat
                                  Nat.eqb)
                        (list_eqb nat
                                  Nat.eqb))
              (split nat 1 (1 :: 2 :: 3 :: nil))
              (Some (1 :: nil, 2 :: 3  :: nil)))
  &&
  (option_eqb (list nat * list nat)
              (pair_eqb (list nat)
                        (list nat)
                        (list_eqb nat
                                  Nat.eqb)
                        (list_eqb nat
                                  Nat.eqb))
              (split nat 2 (1 :: 2 :: 3 :: nil))
              (Some (1 :: 2 :: nil, 3  :: nil)))
  &&
  (option_eqb (list nat * list nat)
              (pair_eqb (list nat)
                        (list nat)
                        (list_eqb nat
                                  Nat.eqb)
                        (list_eqb nat
                                  Nat.eqb))
              (split nat 3 (1 :: 2 :: 3 :: nil))
              (Some (1 :: 2 :: 3  :: nil, nil)))
  &&
  (option_eqb (list nat * list nat)
              (pair_eqb (list nat)
                        (list nat)
                        (list_eqb nat
                                  Nat.eqb)
                        (list_eqb nat
                                  Nat.eqb))
              (split nat 4 (1 :: 2 :: 3 :: nil))
              None).

Fixpoint split (V : Type) (n : nat) (vs : list V) : option (list V * list V) :=
  match n with
  | O =>
    Some (nil, vs)
  | S n' =>
    match vs with
    | nil =>
      None
    | v :: vs' =>
      match split V n' vs' with
      | Some (vs_pfx, vs_sfx) =>
        Some (v :: vs_pfx, vs_sfx)
      | None =>
        None
      end
    end
  end.

Compute (test_split split).

Lemma fold_unfold_split_O :
  forall (V : Type)
         (vs : list V),
    split V 0 vs =
    Some (nil, vs).
Proof.
  fold_unfold_tactic split.
Qed.

Lemma fold_unfold_split_S :
  forall (V : Type)
         (n' : nat)
         (vs : list V),
    split V (S n') vs =
    match vs with
    | nil =>
      None
    | v :: vs' =>
      match split V n' vs' with
      | Some (vs_pfx, vs_sfx) =>
        Some (v :: vs_pfx, vs_sfx)
      | None =>
        None
      end
    end.
Proof.
  fold_unfold_tactic split.
Qed.

Lemma conditional_totality_of_split :
  forall (V : Type)
         (vs : list V)
         (n_pfx n_sfx : nat),
    length vs = n_pfx + n_sfx ->
    exists (vs_pfx vs_sfx : list V),
      split V n_pfx vs = Some (vs_pfx, vs_sfx) /\ length vs_pfx = n_pfx /\ length vs_sfx = n_sfx /\ vs = vs_pfx ++ vs_sfx.
Proof.
  intros V vs n_pfx.
  revert vs.
  induction n_pfx as [ | n_pfx' IHn_pfx']; intros vs n_sfx H_length.
  - rewrite -> fold_unfold_split_O.
    rewrite -> Nat.add_0_l in H_length.
    exists nil, vs.
    Check (fold_unfold_length_nil V).
    Check (eq_sym (fold_unfold_append_nil V vs)).
    exact (conj (eq_refl (Some (nil, vs)))
                (conj (fold_unfold_length_nil V)
                      (conj H_length
                            (eq_sym (fold_unfold_append_nil V vs))))).
  - rewrite -> fold_unfold_split_S.
    case vs as [ | v vs'].
    + rewrite -> fold_unfold_length_nil in H_length.
      rewrite -> plus_Sn_m in H_length.
      discriminate H_length.
    + rewrite -> fold_unfold_length_cons in H_length.
      rewrite -> plus_Sn_m in H_length.
      injection H_length as H_length'.
      Check (IHn_pfx' vs' n_sfx H_length').
      destruct (IHn_pfx' vs' n_sfx H_length') as [vs_pfx' [vs_sfx [H_Some [H_length_vs_pfx' [H_length_vs_sfx H_key]]]]].
      rewrite -> H_Some.
      exists (v :: vs_pfx'), vs_sfx.
      split.
      { reflexivity. }
      split.
      { rewrite -> fold_unfold_length_cons.
        apply f_equal.
        exact H_length_vs_pfx'. }
      split.
      { exact H_length_vs_sfx. }
      rewrite -> H_key.
      Check (fold_unfold_append_cons V v vs_pfx' vs_sfx).
      exact (eq_sym (fold_unfold_append_cons V v vs_pfx' vs_sfx)).
Qed.

Lemma about_splitting :
  forall (V : Type)
         (vs : list V)
         (n_pfx n_sfx : nat),
    length vs = n_pfx + n_sfx ->
    exists (vs_pfx vs_sfx : list V),
      vs = vs_pfx ++ vs_sfx /\ length vs_pfx = n_pfx.
Proof.
  intros V vs n_pfx n_sfx H_length.
  Check (conditional_totality_of_split V vs n_pfx n_sfx H_length).
  destruct (conditional_totality_of_split V vs n_pfx n_sfx H_length) as [vs_pfx [vs_sfx [H_Some [H_length_pfx [H_length_sfx H_key]]]]].
  exists vs_pfx, vs_sfx.
  exact (conj H_key H_length_pfx).
Qed.

Lemma switch :
  forall (V : Type)
         (ws ws_pfx : list V)
         (w : V)
         (ws_sfx : list V),
    ws = ws_pfx ++ w :: ws_sfx ->
    forall n_pfx n_sfx : nat,
      length ws_pfx = n_pfx ->
      length ws_sfx = n_sfx ->
      exists (v : V)
             (vs_pfx vs_sfx : list V),
        v :: vs_pfx ++ vs_sfx = ws /\ length vs_pfx = n_sfx.
Proof.
  intros V ws ws_pfx w ws_sfx H_ws n_pfx n_sfx H_length_ws_pfx H_length_ws_sfx.
  assert (H_tmp := H_ws).
  rewrite <- (fold_unfold_append_nil V ws_sfx) in H_tmp.
  rewrite <- (fold_unfold_append_cons V w nil ws_sfx) in H_tmp.
  rewrite -> app_assoc in H_tmp.
  Check (from_prefix_and_last_to_first_and_suffix  V ws w).
  destruct (from_prefix_and_last_to_first_and_suffix V ws_pfx w) as [v [vs' [H_key H_length]]].
  rewrite -> H_key in H_tmp.
  rewrite -> fold_unfold_append_cons in H_tmp.
  exists v.
  case ws as [ | w' ws'].
  - discriminate H_tmp.
  - injection H_tmp as H_w'_v H_ws'.
    rewrite -> H_w'_v.
    assert (H_tmp := f_equal (fun zs => length zs) H_ws').
    simpl in H_tmp.
    rewrite -> app_length in H_tmp.
    rewrite <- H_length in H_tmp.
    Check (about_splitting V ws' n_sfx (length ws_pfx)).
    rewrite -> H_length_ws_sfx in H_tmp.
    rewrite -> Nat.add_comm in H_tmp.
    Check (about_splitting V ws' n_sfx (length ws_pfx) H_tmp).
    destruct (about_splitting V ws' n_sfx (length ws_pfx) H_tmp) as [vs_pfx [vs_sfx [H_key' H_length']]].
    rewrite -> H_key'.
    exists vs_pfx, vs_sfx.
    split; [reflexivity | exact H_length'].
Qed.

Lemma same_suffix :
  forall (V : Type)
         (x1s x2s y1s y2s : list V)
         (n : nat),
    length x1s = n ->
    length y1s = n ->
    x1s ++ x2s = y1s ++ y2s ->
    x2s = y2s.
Proof.
  intros V x1s.
  induction x1s as [ | x1 x1s']; intros x2s y1s y2s n H_x1s H_y1s.
  - rewrite -> fold_unfold_length_nil in H_x1s.
    rewrite <- H_x1s in H_y1s.
    Check (about_a_list_of_length_zero V y1s H_y1s).
    rewrite -> (about_a_list_of_length_zero V y1s H_y1s).
    rewrite ->2 fold_unfold_append_nil.
    intro ly.
    exact ly.
  - rewrite -> fold_unfold_length_cons in H_x1s.
    case n as [ | n'].
    + discriminate H_x1s.
    + Check (about_a_list_of_length_non_zero V y1s n' H_y1s).
      destruct (about_a_list_of_length_non_zero V y1s n' H_y1s) as [y1 [y1s' H_y1s']].
      rewrite -> H_y1s'.
      rewrite ->2 fold_unfold_append_cons.
      intro H_tmp.
      injection H_tmp as H_x1_y1 H_rest.
      injection H_x1s as H_x1s.
      rewrite -> H_y1s' in H_y1s.
      rewrite -> fold_unfold_length_cons in H_y1s.
      injection H_y1s as H_y1s.
      Check (IHx1s' x2s y1s' y2s).
      Check (IHx1s' x2s y1s' y2s n').
      Check (IHx1s' x2s y1s' y2s n' H_x1s H_y1s).
      Check (IHx1s' x2s y1s' y2s n' H_x1s H_y1s H_rest).
      exact (IHx1s' x2s y1s' y2s n' H_x1s H_y1s H_rest).
Qed.

Theorem completeness_of_list_index_rtl_tafa_first_try :
  forall V : Type,
    (forall (w : V)
            (ws_sfx : list V)
            (n : nat),
        length ws_sfx = n ->
        forall ws_prf : list V,
          list_index_rtl_tafa V (ws_prf ++ w :: ws_sfx) n = Some w)
    /\
    (forall (vs : list V)
            (n : nat),
        length vs <= n ->
        list_index_rtl_tafa V vs n = None).
Proof.
  intro V.
  split.
  - intros w ws_sfx n H_length_ws ws_pfx.
    Check (switch V (ws_pfx ++ w :: ws_sfx) ws_pfx w ws_sfx (eq_refl (ws_pfx ++ w :: ws_sfx)) (length ws_pfx) n (eq_refl (length ws_pfx)) H_length_ws).
    destruct (switch V (ws_pfx ++ w :: ws_sfx) ws_pfx w ws_sfx (eq_refl (ws_pfx ++ w :: ws_sfx)) (length ws_pfx) n (eq_refl (length ws_pfx)) H_length_ws) as [v [vs_pfx [vs_sfx [H_switch H_length_vs]]]].
    rewrite <- H_switch.
    unfold list_index_rtl_tafa.
    case (list_index_rtl_there V (vs_pfx ++ vs_sfx) n) as [vs_sfx' | ] eqn:H_there.
    + Check (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n).
      destruct (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n) as [H_Some H_None].
      Check (H_Some vs_sfx' H_there).
      destruct (H_Some vs_sfx' H_there) as [vs_pfx' [H_key' H_length_vs']].
      Check (same_suffix V vs_pfx vs_sfx vs_pfx' vs_sfx').
      Check (same_suffix V vs_pfx vs_sfx vs_pfx' vs_sfx' n H_length_vs H_length_vs' H_key').
      rewrite <- (same_suffix V vs_pfx vs_sfx vs_pfx' vs_sfx' n H_length_vs H_length_vs' H_key').
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs).
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx).
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx).
      Check (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx)).
      Check (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx).
      Check (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx H_switch).
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx (conj (eq_refl (Some (w, ws_sfx))) (conj (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx H_switch) H_length_ws))).
      rewrite -> (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx (conj (eq_refl (Some (w, ws_sfx))) (conj (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx H_switch) H_length_ws))).
      reflexivity.
    + Check (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n).
      destruct (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n) as [H_Some H_None].
      Check (H_None H_there).
      apply H_None in H_there.
      Check app_length.
      rewrite -> app_length in H_there.
      rewrite -> H_length_vs in H_there.
      Search (_ + _ < _).
      rewrite <- (Nat.add_0_r n) in H_there at 2.
      Check (plus_lt_reg_l (length vs_sfx) 0 n).
      apply (plus_lt_reg_l (length vs_sfx) 0 n) in H_there.
      Search (_ < 0).
      Check (Nat.nlt_0_r (length vs_sfx) H_there).
      contradiction (Nat.nlt_0_r (length vs_sfx) H_there).
  - intros [ | v vs'] n H_length_vs.
    + unfold list_index_rtl_tafa.
      reflexivity.
    + unfold list_index_rtl_tafa.
      rewrite -> fold_unfold_length_cons in H_length_vs.
      case n as [ | n'] eqn:H_n.
      * Search (_ <= _ -> _ < _ \/ _ = _).
        Check (le_lt_or_eq (S (length vs')) 0).
        destruct (le_lt_or_eq (S (length vs')) 0 H_length_vs) as [H_absurd | H_absurd].
        ** Check (Nat.nlt_0_r (S (length vs')) H_absurd).
           contradiction (Nat.nlt_0_r (S (length vs')) H_absurd).
        ** discriminate H_absurd.
      * rewrite <- H_n.
        Check (completeness_of_list_index_rtl_there V vs' n).
        destruct (completeness_of_list_index_rtl_there V vs' n) as [H_Some H_None].
        Search (_ < S _).
        Check (Nat.lt_succ_diag_r (length vs')).
        rewrite <- H_n in H_length_vs.
        Search (_ < _ -> _ <= _ -> _ < _).
        Check (Nat.lt_le_trans (length vs') (S (length vs')) n).
        Check (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs'))).
        Check (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs')) H_length_vs).
        Check (H_None (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs')) H_length_vs)).
        rewrite -> (H_None (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs')) H_length_vs)).
        reflexivity.
Qed.

Theorem completeness_of_list_index_rtl_tafa_second_try :
  forall (V : Type)
         (vs : list V)
         (n : nat),
    (forall (w : V)
            (ws_prf : list V)
            (ws_sfx : list V),
        vs = ws_prf ++ w :: ws_sfx ->
        length ws_sfx = n ->
        list_index_rtl_tafa V vs n = Some w)
    /\
    (length vs <= n ->
     list_index_rtl_tafa V vs n = None).
Proof.
  intros V vs n.
  split.
  - intros w ws_pfx ws_sfx H_vs H_length_ws_sfx.
    Check (switch V vs ws_pfx w ws_sfx H_vs (length ws_pfx) n (eq_refl (length ws_pfx)) H_length_ws_sfx).
    destruct (switch V vs ws_pfx w ws_sfx H_vs (length ws_pfx) n (eq_refl (length ws_pfx)) H_length_ws_sfx) as [v [vs_pfx [vs_sfx [H_switch H_length_vs]]]].
    rewrite <- H_switch.
    unfold list_index_rtl_tafa.
    case (list_index_rtl_there V (vs_pfx ++ vs_sfx) n) as [vs_sfx' | ] eqn:H_there.
    + Check (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n).
      destruct (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n) as [H_Some H_None].
      Check (H_Some vs_sfx' H_there).
      destruct (H_Some vs_sfx' H_there) as [vs_pfx' [H_key' H_length_vs']].
      Check (same_suffix V vs_pfx vs_sfx vs_pfx' vs_sfx').
      Check (same_suffix V vs_pfx vs_sfx vs_pfx' vs_sfx' n H_length_vs H_length_vs' H_key').
      rewrite <- (same_suffix V vs_pfx vs_sfx vs_pfx' vs_sfx' n H_length_vs H_length_vs' H_key').
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs).
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx).
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx).
      Check (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx)).
      Check (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx).
      rewrite H_vs in H_switch.
      Check (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx H_switch).
      Check (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx (conj (eq_refl (Some (w, ws_sfx))) (conj (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx H_switch) H_length_ws_sfx))).
      rewrite -> (completeness_of_list_index_rtl_forth_rephrased V v (vs_pfx ++ vs_sfx) vs_pfx vs_sfx n (eq_refl (vs_pfx ++ vs_sfx)) H_length_vs (Some (w, ws_sfx)) w ws_sfx (conj (eq_refl (Some (w, ws_sfx))) (conj (ex_intro (fun ws_pfx => v :: vs_pfx ++ vs_sfx = ws_pfx ++ w :: ws_sfx) ws_pfx H_switch) H_length_ws_sfx))).
      reflexivity.
    + Check (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n).
      destruct (soundness_of_list_index_rtl_there V (vs_pfx ++ vs_sfx) n) as [H_Some H_None].
      Check (H_None H_there).
      apply H_None in H_there.
      Check app_length.
      rewrite -> app_length in H_there.
      rewrite -> H_length_vs in H_there.
      Search (_ + _ < _).
      rewrite <- (Nat.add_0_r n) in H_there at 2.
      Check (plus_lt_reg_l (length vs_sfx) 0 n).
      apply (plus_lt_reg_l (length vs_sfx) 0 n) in H_there.
      Search (_ < 0).
      Check (Nat.nlt_0_r (length vs_sfx) H_there).
      contradiction (Nat.nlt_0_r (length vs_sfx) H_there).
  - case vs as [ | v vs']; unfold list_index_rtl_tafa.
    + intros _.
      reflexivity.
    + rewrite -> fold_unfold_length_cons.
      case n as [ | n'] eqn:H_n.
      * Search (_ <= _ -> _ < _ \/ _ = _).
        Check (le_lt_or_eq (S (length vs')) 0).
        intro H_length_vs.
        destruct (le_lt_or_eq (S (length vs')) 0 H_length_vs) as [H_absurd | H_absurd].
        ** Check (Nat.nlt_0_r (S (length vs')) H_absurd).
           contradiction (Nat.nlt_0_r (S (length vs')) H_absurd).
        ** discriminate H_absurd.
      * rewrite <- H_n.
        Check (completeness_of_list_index_rtl_there V vs' n).
        destruct (completeness_of_list_index_rtl_there V vs' n) as [H_Some H_None].
        Search (_ < S _).
        Check (Nat.lt_succ_diag_r (length vs')).
        intro H_length_vs.
        Search (_ < _ -> _ <= _ -> _ < _).
        Check (Nat.lt_le_trans (length vs') (S (length vs')) n).
        Check (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs'))).
        Check (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs')) H_length_vs).
        Check (H_None (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs')) H_length_vs)).
        rewrite -> (H_None (Nat.lt_le_trans (length vs') (S (length vs')) n (Nat.lt_succ_diag_r (length vs')) H_length_vs)).
        reflexivity.
Qed.

Theorem completeness_of_list_index_rtl_tafa_aligned :
  forall (V : Type) (vs : list V) (n : nat),
    (forall (w : V),
        (exists ws_pfx ws_sfx : list V,
            vs = ws_pfx ++ w :: ws_sfx /\ length ws_sfx = n) ->
        list_index_rtl_tafa V vs n = Some w)
    /\
    (length vs <= n ->
     list_index_rtl_tafa V vs n = None).
Proof.
  intros V vs n.
  destruct (completeness_of_list_index_rtl_tafa_second_try V vs n) as [H_Some H_None].
  split.
  - intros w [ws_pfx [ws_sfx [H_key H_length_ws_sfx]]].
    exact (H_Some w ws_pfx ws_sfx H_key H_length_ws_sfx).
  - exact H_None.
Qed.

(* {SOUNDNESS_AND_COMPLETENESS_OF_LIST_INDEX_RTL_TAFA} *)
Theorem soundness_and_completeness_of_list_index_rtl_tafa :
  forall (V : Type) (vs : list V) (n : nat),
    (forall w : V,
        list_index_rtl_tafa V vs n = Some w
        <->
        exists ws_pfx ws_sfx : list V,
          vs = ws_pfx ++ w :: ws_sfx /\ length ws_sfx = n)
    /\
    (list_index_rtl_tafa V vs n = None <-> length vs <= n).
(* {END} *)
Proof.
  intros V vs n.
  split.
  - intro w.
    split.
    + destruct (soundness_of_list_index_rtl_tafa V vs n) as [H_key _].
      exact (H_key w).
    + destruct (completeness_of_list_index_rtl_tafa_aligned V vs n) as [H_key _].
      exact (H_key w).
  - split.
    + destruct (soundness_of_list_index_rtl_tafa V vs n) as [_ ly].
      exact ly.
    + destruct (completeness_of_list_index_rtl_tafa_aligned V vs n) as [_ ly].
      exact ly.
Qed.

(* ********** *)

(* lightweight-fused version: *)

(* {LIST_INDEX_RTL_TAFAP_FORTH} *)
Fixpoint list_index_rtl_forth' (V : Type) (v : V) (vs' vs_sfx : list V) : option V :=
  match vs_sfx with
    nil            => match Some (v, vs') with
                        Some (w, ws_sfx) => Some w
                      | None             => None
                      end
  | v'' :: vs_sfx' => match vs' with
                        nil       => match (@None(V * list V)) with
                                       Some (w, ws_sfx) => Some w
                                     | None             => None
                                     end
                      | v' :: vs'' => list_index_rtl_forth' V v' vs'' vs_sfx'
                      end
  end.
(* {END} *)

(* {LIST_INDEX_RTL_TAFAP_THERE} *)
Fixpoint list_index_rtl_there' (V : Type) (v : V) (vs' vs_sfx : list V) (n : nat) :=
  match n with
    O    => match Some vs_sfx with
              Some vs_sfx => list_index_rtl_forth' V v vs' vs_sfx
            | None        => None
            end
  | S n' => match vs_sfx with
              nil        => match (@None(list V)) with
                              Some vs_sfx => list_index_rtl_forth' V v vs' vs_sfx
                            | None       => None
                            end
            | v' :: vs_sfx' => list_index_rtl_there' V v vs' vs_sfx' n'
            end
  end.
(* {END} *)

(* {LIST_INDEX_RTL_TAFAP} *)
Definition list_index_rtl_tafa' (V : Type) (vs : list V) (n : nat) : option V :=
  match vs with
    nil      => None
  | v :: vs' => list_index_rtl_there' V v vs' vs' n
  end.
(* {END} *)

Compute (test_list_index_rtl list_index_rtl_tafa').

(* ***** *)

(* {LIST_INDEX_RTL_TAFAQ_FORTH} *)
Fixpoint list_index_rtl_forth'' (V : Type) (v : V) (vs' vs_sfx : list V) : option V :=
  match vs_sfx with
    nil            => Some v
  | v'' :: vs_sfx' => match vs' with
                        nil        => None
                      | v' :: vs'' => list_index_rtl_forth'' V v' vs'' vs_sfx'
                      end
  end.
(* {END} *)

(* {LIST_INDEX_RTL_TAFAQ_THERE} *)
Fixpoint list_index_rtl_there'' (V : Type) (v : V) (vs' vs_sfx : list V) (n : nat) :=
  match n with
    O    => list_index_rtl_forth'' V v vs' vs_sfx
  | S n' => match vs_sfx with
              nil           => None
            | v' :: vs_sfx' => list_index_rtl_there'' V v vs' vs_sfx' n'
            end
  end.
(* {END} *)

(* {LIST_INDEX_RTL_TAFAQ} *)
Definition list_index_rtl_tafa'' (V : Type) (vs : list V) (n : nat) : option V :=
  match vs with
    nil      => None
  | v :: vs' => list_index_rtl_there'' V v vs' vs' n
  end.
(* {END} *)

Compute (test_list_index_rtl list_index_rtl_tafa'').

(* ***** *)

Lemma fold_unfold_list_index_rtl_forth''_nil :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    list_index_rtl_forth'' V v vs' nil =
    Some v.
Proof.
  intros V v [ | v' vs'']; reflexivity.
Qed.

Lemma fold_unfold_list_index_rtl_forth''_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V)
         (v'' : V)
         (vs_sfx' : list V),
    list_index_rtl_forth'' V v vs' (v'' :: vs_sfx') =
    match vs' with
    | nil        => None
    | v' :: vs'' => list_index_rtl_forth'' V v' vs'' vs_sfx'
    end.
Proof.
  intros V v [ | v' vs'']; reflexivity.
Qed.

Lemma fold_unfold_list_index_rtl_there''_O :
  forall (V : Type)
         (v : V)
         (vs' vs_sfx : list V),
    list_index_rtl_there'' V v vs' vs_sfx 0 =
    list_index_rtl_forth'' V v vs' vs_sfx.
Proof.
  intros V v vs' [ | v' vs_sfx'']; reflexivity.
Qed.

Lemma fold_unfold_list_index_rtl_there''_S :
  forall (V : Type)
         (v : V)
         (vs' vs_sfx : list V)
         (n' : nat),
    list_index_rtl_there'' V v vs' vs_sfx (S n') =
    match vs_sfx with
    | nil           => None
    | v' :: vs_sfx' => list_index_rtl_there'' V v vs' vs_sfx' n'
    end.
Proof.
  intros V v vs' [ | v' vs_sfx''] n'; reflexivity.
Qed.

(* ***** *)

Lemma from_element_in_the_middle_to_first_and_suffix :
  forall (V : Type) (v : V) (vs' vs_pfx : list V) (v' : V) (vs_sfx : list V) (n : nat),
      v :: vs' = vs_pfx ++ v' :: vs_sfx ->
      length vs_pfx = n ->
    exists (vs_pfx' : list V),
      vs' = vs_pfx' ++ vs_sfx /\ length vs_pfx' = n.
Proof.
  intros V v vs' vs_pfx v' vs_sfx n H_vs' H_length_vs_pfx.
  Check (fold_unfold_append_nil V vs_sfx).
  rewrite <- (fold_unfold_append_nil V vs_sfx) in H_vs'.
  Check (fold_unfold_append_cons V v' nil vs_sfx).
  rewrite <- (fold_unfold_append_cons V v' nil vs_sfx) in H_vs'.
  rewrite -> app_assoc in H_vs'.
  Check (from_prefix_and_last_to_first_and_suffix V vs_pfx v').
  destruct (from_prefix_and_last_to_first_and_suffix V vs_pfx v') as [w [ws [H_key H_length]]].
  rewrite -> H_key in H_vs'.
  rewrite -> fold_unfold_append_cons in H_vs'.
  injection H_vs' as H_v_w H_vs'.
  rewrite -> H_length in H_length_vs_pfx.
  exists ws.
  split; [exact H_vs' | exact H_length_vs_pfx].
Qed.

Lemma soundness_of_list_index_rtl_forth'' :
  forall (V : Type) (v : V) (vs' vs_pfx vs_sfx : list V),
    vs' = vs_pfx ++ vs_sfx ->
    forall n : nat,
      length vs_pfx = n ->
      forall op : option V,
        list_index_rtl_forth'' V v vs' vs_sfx = op ->
        exists (w : V) (ws_pfx ws_sfx : list V),
          op = Some w /\ v :: vs' = ws_pfx ++ w :: ws_sfx /\ length ws_sfx = n.
Proof.
  intros V v vs' vs_pfx vs_sfx.
  revert v vs' vs_pfx.
  induction vs_sfx as [ | v'' vs_sfx' IH_vs_sfx']; intros v vs' vs_pfx H_vs' n H_length_vs_pfx op.
  - rewrite -> fold_unfold_list_index_rtl_forth''_nil.
    intro H_op.
    rewrite -> H_vs'.
    rewrite -> app_nil_r.
    exists v, nil, vs_pfx.
    rewrite -> app_nil_l.
    split; [exact (eq_sym H_op) | split; [reflexivity | exact H_length_vs_pfx]].
  - rewrite -> fold_unfold_list_index_rtl_forth''_cons.
    case vs' as [ | v' vs''].
    + assert (H_tmp := f_equal (fun zs => length zs) H_vs').
      simpl in H_tmp.
      rewrite -> app_length in H_tmp.
      rewrite -> fold_unfold_length_cons in H_tmp.
      rewrite <- plus_n_Sm in H_tmp.
      discriminate H_tmp.
    + intro H_op.
      Check (from_element_in_the_middle_to_first_and_suffix V v' vs'' vs_pfx v'' vs_sfx' n H_vs' H_length_vs_pfx).
      destruct (from_element_in_the_middle_to_first_and_suffix V v' vs'' vs_pfx v'' vs_sfx' n H_vs' H_length_vs_pfx) as [vs_pfx'' [H_vs'' H_length_vs_pfx'']].
      Check (IH_vs_sfx' v' vs'' vs_pfx'' H_vs'' n H_length_vs_pfx'' op H_op).
      destruct (IH_vs_sfx' v' vs'' vs_pfx'' H_vs'' n H_length_vs_pfx'' op H_op) as [w [ws_pfx [ws_sfx [H_w [H_ws_sfx H_length_ws_sfx]]]]].
      rewrite -> H_ws_sfx.
      exists w, (v :: ws_pfx), ws_sfx.
      rewrite -> fold_unfold_append_cons.
      split; [exact H_w | split; [reflexivity | exact H_length_ws_sfx]].
Qed.

(* ********** *)

(* end of list_index_right_to_left.v *)


==> anc/longest-common-suffix.scm <==
;;; longest-common-suffix.scm
;;; Olivier Danvy <danvy@acm.org>
;;; Singapore, Wed 14 Jul 2021

;;; This .scm fild accompanies "Getting There and Back Again".

;;; Finding the longest common prefix of two proper lists.

;;;;;;;;;;;;;;;;;;;;

(define single-test-longest-common-suffix
  (lambda (name candidate vs ws expected-output)
    (let ([actual-output (candidate vs ws)])
      (or (equal? actual-output expected-output)
          (begin
            (printf "~s failed for ~s and ~s with ~s instead of ~s\n"
                    name
                    vs
                    ws
                    actual-output
                    expected-output)
            #f)))))

(define random-single-test-longest-common-suffix
  (lambda (name candidate)
    (let ([common-suffix (map (lambda (n) (random 1000)) (make-list (random 100) 0))]
          [prefix_1 (map (lambda (n) (random 1000)) (make-list (random 100) 0))]
          [prefix_2 (map (lambda (n) (random 1000)) (make-list (random 100) 0))])
      (or (equal? (candidate (append prefix_1 (cons 1000 common-suffix))
                             (append prefix_2 (cons 1001 common-suffix)))
                  common-suffix)
          (begin
            (printf "~s failed for\n1st prefix: ~s\n2nd prefix: ~s\ncommon suffix: ~s\n"
                    name
                    (append prefix_1 (list 1000))
                    (append prefix_2 (list 1001))
                    common-suffix)
            #f)))))

;;; > (random-single-test-longest-common-suffix "foo" (lambda (x y) '()))
;;; "foo" failed for
;;; 1st prefix: (933 818 234 776 918 353 331 554 700 229 909 106 196 865 754 483 286 129 556 91 552 1000)
;;; 2nd prefix: (504 1001)
;;; common suffix: (551 523 959 665 699 507 171 457 435 812 425 167 26)
;;; #f
;;; > 

(define test-longest-common-suffix
  (lambda (name candidate n)
    (and (single-test-longest-common-suffix name candidate '() '() '())
         (single-test-longest-common-suffix name candidate '(1) '(0) '())
         (single-test-longest-common-suffix name candidate '(0) '(1) '())
         (single-test-longest-common-suffix name candidate '(0) '(0) '(0))
         (single-test-longest-common-suffix name candidate '(1 0) '(0) '(0))
         (single-test-longest-common-suffix name candidate '(0) '(1 0) '(0))
         (single-test-longest-common-suffix name candidate '(1 0) '(1 0) '(1 0))
         (single-test-longest-common-suffix name candidate '(1 0) '(1 0) '(1 0))
         (single-test-longest-common-suffix name candidate '(2 1 0) '(1 0) '(1 0))
         (single-test-longest-common-suffix name candidate '(1 0) '(2 1 0) '(1 0))
         (single-test-longest-common-suffix name candidate '(2 1 0) '(2 1 0) '(2 1 0))
         (single-test-longest-common-suffix name candidate '(9 8 7 6 5 4 3 2 1 0) '(9 8 77 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(9 8 77 6 5 4 3 2 1 0) '(9 8 7 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(99 8 77 6 5 4 3 2 1 0) '(9 8 7 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(9 8 7 6 5 4 3 2 1 0) '(99 8 77 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(99 8 7 6 5 4 3 2 1 0) '(9 8 77 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(9 8 77 6 5 4 3 2 1 0) '(99 8 7 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(11 10 9 8 77 6 5 4 3 2 1 0) '(11 10 99 8 7 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(11 10 9 8 77 6 5 4 3 2 1 0) '(13 12 11 10 99 8 7 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         (single-test-longest-common-suffix name candidate '(13 12 11 10 9 8 77 6 5 4 3 2 1 0) '(11 10 99 8 7 6 5 4 3 2 1 0) '(6 5 4 3 2 1 0))
         ;;; etc.
         (letrec ([repeat (lambda (i)
                            (or (<= i 0)
                                (and (random-single-test-longest-common-suffix name candidate)
                                     (repeat (1- i)))))])
           (repeat n)))))

;;; > (test-longest-common-suffix "foo" (lambda (x y) '()) 10)
;;; "foo" failed for (0) and (0) with () instead of (0)
;;; #f
;;; > 

;;;;;;;;;;

;{COMMON-SUFFIX_SAME-LENGTH}
(define common-suffix_same-length
  (lambda (vs ws)
    (letrec ([inner-loop (lambda (vs_sfx ws_sfx)
                           (if (pair? vs_sfx)
                               (if (equal? (car vs_sfx) (car ws_sfx))
                                   (inner-loop (cdr vs_sfx) (cdr ws_sfx))
                                   (common-suffix_same-length (cdr vs_sfx) (cdr ws_sfx)))
                               vs))])
      (inner-loop vs ws))))
;{END}

(define traced-common-suffix_same-length
  (trace-lambda common-suffix_same-length (vs ws)
    (letrec ([inner-loop (trace-lambda inner-loop (vs_sfx ws_sfx)
                           (if (pair? vs_sfx)
                               (if (equal? (car vs_sfx) (car ws_sfx))
                                   (inner-loop (cdr vs_sfx) (cdr ws_sfx))
                                   (traced-common-suffix_same-length (cdr vs_sfx) (cdr ws_sfx)))
                               vs))])
      (inner-loop vs ws))))

#|
> (traced-common-suffix_same-length '(1 2 3) '(1 2 3))
|(common-suffix_same-length (1 2 3) (1 2 3))
|(inner-loop (1 2 3) (1 2 3))
|(inner-loop (2 3) (2 3))
|(inner-loop (3) (3))
|(inner-loop () ())
|(1 2 3)
(1 2 3)
> (traced-common-suffix_same-length '(1 2 3) '(4 5 6))
|(common-suffix_same-length (1 2 3) (4 5 6))
|(inner-loop (1 2 3) (4 5 6))
|(common-suffix_same-length (2 3) (5 6))
|(inner-loop (2 3) (5 6))
|(common-suffix_same-length (3) (6))
|(inner-loop (3) (6))
|(common-suffix_same-length () ())
|(inner-loop () ())
|()
()
;{TRACED-COMMON-SUFFIX_SAME-LENGTH}
> (traced-common-suffix_same-length '(1 2 1 2 3) '(1 2 3 2 3))
|(common-suffix_same-length (1 2 1 2 3) (1 2 3 2 3))
|(inner-loop (1 2 1 2 3) (1 2 3 2 3))
|(inner-loop (2 1 2 3) (2 3 2 3))
|(inner-loop (1 2 3) (3 2 3))
|(common-suffix_same-length (2 3) (2 3))
|(inner-loop (2 3) (2 3))
|(inner-loop (3) (3))
|(inner-loop () ())
|(2 3)
(2 3)
> 
;{END}
|#


;;;;;

;;; suffix_of_xs denotes a suffix of the list denoted by xs
;;; this function returns a suffix of the list denoted by xs;
;;; the length of this resulting suffix is (- (length xs) (length suffix_of_xs))
;{SLIDE}
(define slide
  (lambda (xs xs_sfx)
    (if (pair? xs_sfx)
        (slide (cdr xs) (cdr xs_sfx))
        xs)))
;{END}

(define traced-slide
  (trace-lambda slide (xs xs_sfx)
    (if (pair? xs_sfx)
        (traced-slide (cdr xs) (cdr xs_sfx))
        xs)))

#|
;{TRACED-SLIDE}
> (traced-slide '(5 4 3 2 1) '(2 1))
|(slide (5 4 3 2 1) (2 1))
|(slide (4 3 2 1) (1))
|(slide (3 2 1) ())
|(3 2 1)
(3 2 1)
> 
;{END}
|#

;{LONGEST-COMMON-SUFFIX}
(define longest-common-suffix
  (lambda (vs ws)
    (letrec ([traverse (lambda (vs_sfx ws_sfx)
                         (if (pair? vs_sfx)
                             (if (pair? ws_sfx)
                                 (traverse (cdr vs_sfx) (cdr ws_sfx))
                                 (common-suffix_same-length (slide vs vs_sfx) ws))
                             (if (pair? ws_sfx)
                                 (common-suffix_same-length vs (slide ws ws_sfx))
                                 (common-suffix_same-length vs ws))))])
      (traverse vs ws))))
;{END}

(define result-of-testing-longest-common-suffix
  (test-longest-common-suffix "longest-common-suffix" longest-common-suffix 100))

(define traced-longest-common-suffix
  (trace-lambda longest-common-suffix (vs ws)
    (letrec ([traverse (trace-lambda traverse (vs_sfx ws_sfx)
                         (if (pair? vs_sfx)
                             (if (pair? ws_sfx)
                                 (traverse (cdr vs_sfx) (cdr ws_sfx))
                                 (traced-common-suffix_same-length (traced-slide vs vs_sfx) ws))
                             (if (pair? ws_sfx)
                                 (traced-common-suffix_same-length vs (traced-slide ws ws_sfx))
                                 (traced-common-suffix_same-length vs ws))))])
      (traverse vs ws))))

#|
;{TRACED-LONGEST-COMMON-SUFFIX}
> (traced-longest-common-suffix '(2 3 4 5 6 8) '(3 0 5 0 8))
|(longest-common-suffix (2 3 4 5 6 8) (3 0 5 0 8))
|(traverse (2 3 4 5 6 8) (3 0 5 0 8))
|(traverse (3 4 5 6 8) (0 5 0 8))
|(traverse (4 5 6 8) (5 0 8))
|(traverse (5 6 8) (0 8))
|(traverse (6 8) (8))
|(traverse (8) ())
| (slide (2 3 4 5 6 8) (8))
| (slide (3 4 5 6 8) ())
| (3 4 5 6 8)
|(common-suffix_same-length (3 4 5 6 8) (3 0 5 0 8))
|(inner-loop (3 4 5 6 8) (3 0 5 0 8))
|(inner-loop (4 5 6 8) (0 5 0 8))
|(common-suffix_same-length (5 6 8) (5 0 8))
|(inner-loop (5 6 8) (5 0 8))
|(inner-loop (6 8) (0 8))
|(common-suffix_same-length (8) (8))
|(inner-loop (8) (8))
|(inner-loop () ())
|(8)
(8)
> 
;{END}
> (traced-longest-common-suffix '(2 3 4 5 6 7 8) '(3 0 5 0 0 8))
|(longest-common-suffix (2 3 4 5 6 7 8) (3 0 5 0 0 8))
|(traverse (2 3 4 5 6 7 8) (3 0 5 0 0 8))
|(traverse (3 4 5 6 7 8) (0 5 0 0 8))
|(traverse (4 5 6 7 8) (5 0 0 8))
|(traverse (5 6 7 8) (0 0 8))
|(traverse (6 7 8) (0 8))
|(traverse (7 8) (8))
|(traverse (8) ())
| (slide (2 3 4 5 6 7 8) (8))
| (slide (3 4 5 6 7 8) ())
| (3 4 5 6 7 8)
|(common-suffix_same-length (3 4 5 6 7 8) (3 0 5 0 0 8))
|(inner-loop (3 4 5 6 7 8) (3 0 5 0 0 8))
|(inner-loop (4 5 6 7 8) (0 5 0 0 8))
|(common-suffix_same-length (5 6 7 8) (5 0 0 8))
|(inner-loop (5 6 7 8) (5 0 0 8))
|(inner-loop (6 7 8) (0 0 8))
|(common-suffix_same-length (7 8) (0 8))
|(inner-loop (7 8) (0 8))
|(common-suffix_same-length (8) (8))
|(inner-loop (8) (8))
|(inner-loop () ())
|(8)
(8)
> 
;{END}
> (traced-longest-common-suffix '(1 2 3 4 5 6 7 8) '(3 0 5 0 0 8))
|(longest-common-suffix (1 2 3 4 5 6 7 8) (3 0 5 0 0 8))
|(traverse (1 2 3 4 5 6 7 8) (3 0 5 0 0 8))
|(traverse (2 3 4 5 6 7 8) (0 5 0 0 8))
|(traverse (3 4 5 6 7 8) (5 0 0 8))
|(traverse (4 5 6 7 8) (0 0 8))
|(traverse (5 6 7 8) (0 8))
|(traverse (6 7 8) (8))
|(traverse (7 8) ())
| (slide (1 2 3 4 5 6 7 8) (7 8))
| (slide (2 3 4 5 6 7 8) (8))
| (slide (3 4 5 6 7 8) ())
| (3 4 5 6 7 8)
|(common-suffix_same-length (3 4 5 6 7 8) (3 0 5 0 0 8))
|(inner-loop (3 4 5 6 7 8) (3 0 5 0 0 8))
|(inner-loop (4 5 6 7 8) (0 5 0 0 8))
|(common-suffix_same-length (5 6 7 8) (5 0 0 8))
|(inner-loop (5 6 7 8) (5 0 0 8))
|(inner-loop (6 7 8) (0 0 8))
|(common-suffix_same-length (7 8) (0 8))
|(inner-loop (7 8) (0 8))
|(common-suffix_same-length (8) (8))
|(inner-loop (8) (8))
|(inner-loop () ())
|(8)
(8)
> 
;{END}
|#

;;;;;;;;;;

(define traced-and-counting-common-suffix_same-length
  (trace-lambda common-suffix_same-length (vs ws c)
    (letrec ([inner-loop (trace-lambda inner-loop (vs_sfx ws_sfx c)
                           (if (pair? vs_sfx)
                               (if (equal? (car vs_sfx) (car ws_sfx))
                                   (inner-loop (cdr vs_sfx) (cdr ws_sfx) (1+ c))
                                   (traced-and-counting-common-suffix_same-length (cdr vs_sfx) (cdr ws_sfx) (1+ c)))
                               (list c vs)))])
      (inner-loop vs ws c))))

(define traced-and-counting-slide
  (trace-lambda slide (xs xs_sfx c)
    (if (pair? xs_sfx)
        (traced-and-counting-slide (cdr xs) (cdr xs_sfx) (1+ c))
        (cons c xs))))

(define traced-and-counting-longest-common-suffix
  (lambda (vs ws)
    (letrec ([traverse (trace-lambda traverse (vs_sfx ws_sfx c)
                         (if (pair? vs_sfx)
                             (if (pair? ws_sfx)
                                 (traverse (cdr vs_sfx) (cdr ws_sfx) (1+ c))
                                 (let ([p (traced-and-counting-slide vs vs_sfx c)])
                                   (traced-and-counting-common-suffix_same-length (cdr p) ws) (car p)))
                             (if (pair? ws_sfx)
                                 (let ([p (traced-and-counting-slide ws ws_sfx c)])
                                   (traced-and-counting-common-suffix_same-length vs (cdr p) (car p)))
                                 (traced-and-counting-common-suffix_same-length vs ws c))))])
      (traverse vs ws 0))))

;;;;;;;;;;

(define counting-common-suffix_same-length
  (lambda (vs ws c)
    (letrec ([inner-loop (lambda (vs_sfx ws_sfx c)
                           (if (pair? vs_sfx)
                               (if (equal? (car vs_sfx) (car ws_sfx))
                                   (inner-loop (cdr vs_sfx) (cdr ws_sfx) (1+ c))
                                   (counting-common-suffix_same-length (cdr vs_sfx) (cdr ws_sfx) (1+ c)))
                               (list c vs)))])
      (inner-loop vs ws c))))

(define counting-slide
  (lambda (xs xs_sfx c)
    (if (pair? xs_sfx)
        (counting-slide (cdr xs) (cdr xs_sfx) (1+ c))
        (cons c xs))))

(define counting-longest-common-suffix
  (lambda (vs ws)
    (letrec ([traverse (lambda (vs_sfx ws_sfx c)
                         (if (pair? vs_sfx)
                             (if (pair? ws_sfx)
                                 (traverse (cdr vs_sfx) (cdr ws_sfx) (1+ c))
                                 (let ([p (counting-slide vs vs_sfx c)])
                                   (counting-common-suffix_same-length (cdr p) ws (car p))))
                             (if (pair? ws_sfx)
                                 (let ([p (counting-slide ws ws_sfx c)])
                                   (counting-common-suffix_same-length vs (cdr p) (car p)))
                                 (counting-common-suffix_same-length vs ws c))))])
      (traverse vs ws 0))))

(define single-test-measure-number-of-calls
  (lambda (candidate name)
    (let ([common-suffix (map (lambda (n) (random 1000)) (make-list (random 100) 0))]
          [prefix_1  (map (lambda (n) (random 1000)) (make-list (random 100) 0))]
          [prefix_2  (map (lambda (n) (random 1000)) (make-list (random 100) 0))])
      (let ([result (candidate (append prefix_1 common-suffix)
                               (append prefix_2 common-suffix))])
        (or (= (car result) (+ (length prefix_1) (length prefix_2) (* 2 (length common-suffix))))
            (begin
              (printf "~s failed for ~s as the first prefix, ~s as the second prefix, and ~s as the common suffix~n"
                      name
                      prefix_1
                      prefix_2
                      common-suffix)
              #f))))))

(define test-measure
  (lambda (candidate name n_given)
    (letrec ([repeat (lambda (n)
                       (if (= n 0)
                           #t
                           (and (single-test-measure-number-of-calls candidate name)
                                (repeat (1- n)))))])
      (repeat (abs n_given)))))

;;; > (test-measure counting-longest-common-suffix "counting-longest-common-suffix" 10000)
;;; #t
;;; > 

;;;;;;;;;;

;;; end of longest-common-suffix.scm


==> anc/rev2.ml <==
(* rev2.ml *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Fri 24 Jul 2020 *)

(* This .ml file accompanies "Getting There and Back Again". *)

(* Are two given lists (of unknown length) reverses of each other? *)

(* ********** *)

let list_fold_right nil_case cons_case vs_given =
  let rec visit vs =
    match vs with
    | [] ->
       nil_case
    | v :: vs' ->
       cons_case v (visit vs')
  in visit vs_given;;

let list_fold_left nil_case cons_case vs_given =
  let rec visit vs a =
    match vs with
    | [] ->
       a
    | v :: vs' ->
       visit vs' (cons_case v a)
  in visit vs_given nil_case;;

(* ********** *)

(* unparsing functions for tracing *)

let indent i =
  String.make (3 * i) ' ';;

let show_bool b =
  if b
  then "true"
  else "false";;

let show_int n =
 (* show_int : int -> string *)
  if n < 0
  then "~" ^ string_of_int n
  else string_of_int n;;

let show_list show_yourself vs =
  match vs with
  | [] ->
     "[]"
  | v :: vs' ->
     let rec show_list_aux v vs' =
       match vs' with
       | [] ->
          show_yourself v
       | v' :: vs'' ->
          (show_yourself v) ^ "; " ^ (show_list_aux v' vs'')
     in "[" ^ show_list_aux v vs' ^ "]";;

(* ********** *)

let test_rev2_int_once name candidate vs ws expected_result =
  let actual_result = candidate vs ws
  in if actual_result = expected_result
     then true
     else (Printf.printf "test_rev2 failed for %s on %s and %s with actual result %s instead the expected result %s\n"
                         name
                         (show_list show_int vs)
                         (show_list show_int ws)
                         (show_bool actual_result)
                         (show_bool expected_result);
           false);;

let test_rev2_int name candidate =
  let b00 = (test_rev2_int_once name candidate [] [] true)
  and b01 = (test_rev2_int_once name candidate [1] [1] true)
  and b02 = (test_rev2_int_once name candidate [1] [2] false)
  and b03 = (test_rev2_int_once name candidate [1; 2] [0; 1] false)
  and b04 = (test_rev2_int_once name candidate [1; 2] [2; 0] false)
  and b05 = (test_rev2_int_once name candidate [1; 2] [1; 2] false)
  and b06 = (test_rev2_int_once name candidate [1; 2] [2; 1] true)
  and b07 = (test_rev2_int_once name candidate [1; 2; 3; 4] [4; 3; 2; 1] true)
  and b08 = (test_rev2_int_once name candidate [1; 2; 3] [3; 2; 1] true)
  and b09 = (test_rev2_int_once name candidate [1; 2; 3] [0; 2; 1] false)
  and b10 = (test_rev2_int_once name candidate [1; 2; 3] [3; 0; 1] false)
  and b11 = (test_rev2_int_once name candidate [1; 2; 3] [3; 2; 0] false)
  and b12 = (test_rev2_int_once name candidate [0; 2; 1] [1; 2; 3] false)
  and b13 = (test_rev2_int_once name candidate [3; 0; 1] [1; 2; 3] false)
  and b14 = (test_rev2_int_once name candidate [3; 2; 0] [1; 2; 3] false)
  and b15 = (test_rev2_int_once name candidate [1; 2; 3] [2; 1] false)
  and b16 = (test_rev2_int_once name candidate [1; 2;] [3; 2; 1] false)
  in b00 && b01 && b02 && b03 && b04 && b05 && b06 && b07 && b08 && b09 && b10 && b11 && b12 && b13 && b14 && b15 && b16;;

(* {REV2} *)
let rev2 vs ws =
  vs = List.rev ws;;
(* {END} *)

let () = assert (test_rev2_int "rev2_witness" rev2);;

(* ********** *)

(* Explicit specification: *)

let rev2_v0 vs_given ws_given =
  let rec reverse_acc vs vs_op =
    match vs with
    | [] ->
       vs_op
    | v :: vs' ->
       reverse_acc vs' (v :: vs_op)
  and traverse vs_op ws =
    match vs_op with
    | [] ->
       (match ws with
        | [] ->
           true
        | _ :: _ ->  (* the second list is longer than the first *)
           false)
    | v :: vs'_op ->
       (match ws with
        | [] ->  (* the first list is longer than the second *)
           false
        | w :: ws' ->
           if v = w
           then traverse vs'_op ws'
           else false)
  in traverse (reverse_acc vs_given []) ws_given;;

let () = assert (test_rev2_int "rev2_v0" rev2_v0);;

(* ********** *)

(* Refunctionalized counterpart of rev2_v0: *)

let rev2_v1 vs_given ws_given =
  let rec reverse_acc vs vs_op =
    match vs with
    | [] ->
       vs_op
    | v :: vs' ->
       reverse_acc vs' (fun ws ->
                         match ws with
                         | [] ->  (* the first list is longer than the second *)
                            false
                         | w :: ws' ->
                            if v = w
                            then vs_op ws'
                            else false)
  in reverse_acc vs_given (fun ws ->
                            match ws with
                            | [] ->
                               true
                            | _ :: _ ->  (* the second list is longer than the first *)
                               false) ws_given;;

let () = assert (test_rev2_int "rev2_v1" rev2_v1);;

(* ***** *)

(* rev2_v1 expressed using list_fold_left: *)

let rev2_v1_left vs_given ws_given =
  list_fold_left (fun ws ->
                   match ws with
                   | [] ->
                      true
                   | _ :: _ ->  (* the second list is longer than the first *)
                      false)
                 (fun v vs_op ws ->
                   match ws with
                   | [] ->  (* the first list is longer than the second *)
                      false
                   | w :: ws' ->
                      if v = w
                      then vs_op ws'
                      else false)
                 vs_given
                 ws_given;;

let () = assert (test_rev2_int "rev2_v1_left" rev2_v1_left);;

(* ********** *)

(* Lightweight-fused counterpart of rev2_v1: *)

let rev2_v2 vs_given ws_given =
  let rec reverse_acc vs vs_op =
    match vs with
    | [] ->
       vs_op ws_given
    | v :: vs' ->
       reverse_acc vs' (fun ws ->
                         match ws with
                         | [] ->  (* the first list is longer than the second *)
                            false
                         | w :: ws' ->
                            if v = w
                            then vs_op ws'
                            else false)
  in reverse_acc vs_given (fun ws ->
                            match ws with
                            | [] ->
                               true
                            | _ :: _ ->  (* the second list is longer than the first *)
                               false);;

let () = assert (test_rev2_int "rev2_v2" rev2_v2);;

(* ********** *)

(* Direct-style counterpart of rev2_v2: *)

(* {MISMATCHING_LISTS} *)
exception Mismatching_lists;;
(* {END} *)

(* {REVTWOPRIME_VTHREE} *)
let rec rev2'_v4 vs ws_given =
  match vs with
    []       -> ws_given
  | v :: vs' -> (match rev2'_v4 vs' ws_given with
                     []     -> raise Mismatching_lists
                 | w :: ws' -> if v = w then ws' else raise Mismatching_lists);;
(* {END} *)

(* {REVTWO_VTHREE} *)
let rev2_v4 vs_given ws_given =
  try match rev2'_v4 vs_given ws_given with
        []     -> true
      | _ :: _ -> false
  with Mismatching_lists -> false;;
(* {END} *)

let () = assert (test_rev2_int "rev2_v4" rev2_v4);;

(* {REVTWO_VFOUR} *)
let rev2_v5 vs_given ws_given = (* 'a list -> 'a list -> bool *)
  try let rec rev2'_v5 vs = (* 'a list -> 'a list *)
        match vs with
            []     -> ws_given
        | v :: vs' -> (match rev2'_v5 vs' with
                           []     -> raise Mismatching_lists
                       | w :: ws' -> if v = w then ws' else raise Mismatching_lists)
      in match rev2'_v5 vs_given with
             []   -> true
         | _ :: _ -> false
  with Mismatching_lists -> false;;
(* {END} *)

let () = assert (test_rev2_int "rev2_v5" rev2_v5);;

let traced_compare show_v v w d =
  let result = v = w
  in (Printf.printf "%s%s = %s <-> %s\n" (indent d) (show_v v) (show_v w) (show_bool result);
      result);;

let traced_rev2_v5 show_v vs_given ws_given =
  Printf.printf "rev2_v5 %s %s ->\n" (show_list show_v vs_given) (show_list show_v ws_given);
  let result = (try let rec rev2'_v5 vs d =
                      Printf.printf "%srev2'_v5 %s ->\n" (indent d) (show_list show_v vs);
                      let result = (match vs with
                                    | []       -> ws_given
                                    | v :: vs' -> (match rev2'_v5 vs' (succ d) with
                                                   | []       -> raise Mismatching_lists
                                                   | w :: ws' -> if traced_compare show_v v w d then ws' else raise Mismatching_lists))
                      in Printf.printf "%srev2'_v5 %s <- %s\n" (indent d) (show_list show_v vs) (show_list show_v result);
                         result
                    in match rev2'_v5 vs_given 1 with
                       | []     -> true
                       | _ :: _ -> false with
                | Mismatching_lists -> false)
  in Printf.printf "rev2_v5 %s %s <- %s\n" (show_list show_v vs_given) (show_list show_v ws_given) (show_bool result);
     result;;

(*
(* {TRACED_REVTWO_VFOUR_1} *)
# traced_rev2_v5 show_int [1; 2; 3] [3; 2; 1];;
rev2_v5 [1; 2; 3] [3; 2; 1] ->
   rev2'_v5 [1; 2; 3] ->
      rev2'_v5 [2; 3] ->
         rev2'_v5 [3] ->
            rev2'_v5 [] ->
            rev2'_v5 [] <- [3; 2; 1]
         3 = 3 <-> true
         rev2'_v5 [3] <- [2; 1]
      2 = 2 <-> true
      rev2'_v5 [2; 3] <- [1]
   1 = 1 <-> true
   rev2'_v5 [1; 2; 3] <- []
rev2_v5 [1; 2; 3] [3; 2; 1] <- true
- : bool = true
# 
(* {END} *)
(* {TRACED_REVTWO_VFOUR_2} *)
# traced_rev2_v5 show_int [1; 2; 3; 4] [4; 0; 2; 1];;
rev2_v5 [1; 2; 3; 4] [4; 0; 2; 1] ->
   rev2'_v5 [1; 2; 3; 4] ->
      rev2'_v5 [2; 3; 4] ->
         rev2'_v5 [3; 4] ->
            rev2'_v5 [4] ->
               rev2'_v5 [] ->
               rev2'_v5 [] <- [4; 0; 2; 1]
            4 = 4 <-> true
            rev2'_v5 [4] <- [0; 2; 1]
         3 = 0 <-> false
rev2_v5 [1; 2; 3; 4] [4; 0; 2; 1] <- false
- : bool = false
# 
(* {END} *)
(* {TRACED_REVTWO_VFOUR_3} *)
# traced_rev2_v5 show_int [1; 2] [2];;
rev2_v5 [1; 2] [2] ->
   rev2'_v5 [1; 2] ->
      rev2'_v5 [2] ->
         rev2'_v5 [] ->
         rev2'_v5 [] <- [2]
      2 = 2 <-> true
      rev2'_v5 [2] <- []
rev2_v5 [1; 2] [2] <- false
- : bool = false
# 
(* {END} *)
(* {TRACED_REVTWO_VFOUR_4} *)
# traced_rev2_v5 show_int [1] [1; 0];;
rev2_v5 [1] [1; 0] ->
   rev2'_v5 [1] ->
      rev2'_v5 [] ->
      rev2'_v5 [] <- [1; 0]
   1 = 1 <-> true
   rev2'_v5 [1] <- [0]
rev2_v5 [1] [1; 0] <- false
- : bool = false
# 
(* {END} *)
*)

(* ***** *)

let rev2_v4 vs_given ws_given =
  let rec reverse_acc vs =
    match vs with
    | [] ->
       ws_given
    | v :: vs' ->
       match reverse_acc vs' with
       | [] ->  (* the first list is longer than the second *)
          raise Mismatching_lists
       | w :: ws' ->
          if v = w
          then ws'
          else raise Mismatching_lists
  in  try match reverse_acc vs_given with
           | [] ->
              true
           | _ :: _ ->  (* the second list is longer than the first *)
              false
      with Mismatching_lists -> false;;

let () = assert (test_rev2_int "rev2_v4" rev2_v4);;

(* ********** *)

(* and now with the insight *)

(* ********** *)

(* Explicit specification: *)

let rev2_w0 vs_given ws_given =
  let rec reverse_acc vs ws vs_op =
    match vs with
    | [] ->
       (match ws with
        | [] ->
           Some vs_op
        | _ :: _ ->
           None)
    | v :: vs' ->
       (match ws with
        | [] ->
           None
        | _ :: ws' ->
           reverse_acc vs' ws' (v :: vs_op))
  and traverse vs_op ws =
    match vs_op with
    | [] ->
       true
    | v :: vs'_op ->
       (match ws with
        | [] ->  (* impossible case *)
           false (* bogus value *)
        | w :: ws' ->
           if v = w
           then traverse vs'_op ws'
           else false)
  in match reverse_acc vs_given ws_given [] with
     | Some vs_op ->
        traverse vs_op ws_given
     | None ->
        false;;

let () = assert (test_rev2_int "rev2_w0" rev2_w0);;

(* ********** *)

(* Refunctionalized counterpart of rev2_w0: *)

let rev2_w1 vs_given ws_given =
  let rec reverse_acc vs ws vs_op =
    match vs with
    | [] ->
       (match ws with
        | [] ->
           Some vs_op
        | _ :: _ ->
           None)
    | v :: vs' ->
       (match ws with
        | [] ->
           None
        | _ :: ws' ->
           reverse_acc vs' ws' (fun ws ->
                                 match ws with
                                 | [] ->  (* impossible case *)
                                    false (* bogus value *)
                                 | w :: ws' ->
                                    if v = w
                                    then vs_op ws'
                                    else false))
  in match reverse_acc vs_given ws_given (fun ws -> true) with
     | Some vs_op ->
        vs_op ws_given
     | None ->
        false;;

let () = assert (test_rev2_int "rev2_w1" rev2_w1);;

(* ***** *)

(* cannot express rev2_w1 using list_fold_left *)

(* ********** *)

(* Lightweight-fused counterpart of rev2_w1: *)

let rev2_w2 vs_given ws_given =
  let rec reverse_acc vs ws vs_op =
    match vs with
    | [] ->
       (match ws with
        | [] ->
           vs_op ws_given
        | _ :: _ ->
           false)
    | v :: vs' ->
       (match ws with
        | [] ->
           false
        | _ :: ws' ->
           reverse_acc vs' ws' (fun ws ->
                                 match ws with
                                 | [] ->  (* impossible case *)
                                    false (* bogus value *)
                                 | w :: ws' ->
                                    if v = w
                                    then vs_op ws'
                                    else false))
  in reverse_acc vs_given ws_given (fun ws -> true);;

let () = assert (test_rev2_int "rev2_w2" rev2_w2);;

(* ********** *)

(* Direct-style counterpart of rev2_w2: *)

let rev2_w4 vs_given ws_given =
  let rec reverse_acc vs ws =
    match vs with
    | [] ->
       (match ws with
        | [] ->
           ws_given
        | _ :: _ ->
           raise Mismatching_lists)
    | v :: vs' ->
       (match ws with
        | [] ->
           raise Mismatching_lists
        | _ :: ws' ->
           (match reverse_acc vs' ws' with
            | [] ->  (* impossible case *)
               []    (* bogus value *)
            | w :: ws' ->
               if v = w
               then ws'
               else raise Mismatching_lists))
  in try let _ = reverse_acc vs_given ws_given in true with
     | Mismatching_lists ->
        false;;

let () = assert (test_rev2_int "rev2_w4" rev2_w4);;

(* ********** *)

(* {REVTWO_WFOUR} *)
let rev2_w5 vs_given ws_given =
  try let rec rev2'_w5 vs ws =
        match vs, ws with
            [],       []     -> ws_given
        |   [],     _ ::  _  -> raise Mismatching_lists
        | _ ::  _ ,   []     -> raise Mismatching_lists
        | v :: vs', _ :: ws' -> match rev2'_w5 vs' ws' with
                                  []       -> []  (* impossible case *)
                                | x :: xs' -> if v = x then xs' else raise Mismatching_lists
      in let _ = rev2'_w5 vs_given ws_given
         in true
  with Mismatching_lists -> false;;
(* {END} *)

let () = assert (test_rev2_int "rev2_w5" rev2_w5);;

let traced_rev2_w5 show_v vs_given ws_given =
  Printf.printf "rev2_w5 %s %s ->\n" (show_list show_v vs_given) (show_list show_v ws_given);
  let result = (try let rec rev2'_w5 vs ws d =
                      Printf.printf "%srev2'_w5 %s %s ->\n" (indent d) (show_list show_v vs) (show_list show_v ws);
                      let result = (match vs, ws with
                                    |   [],       []     -> ws_given
                                    |   [],     w :: ws' -> raise Mismatching_lists
                                    | v :: vs',   []     -> raise Mismatching_lists
                                    | v :: vs', w :: ws' -> match rev2'_w5 vs' ws' (succ d) with
                                                            | []       -> []  (* impossible case *)
                                                            | w :: ws' -> if traced_compare show_v v w d then ws' else raise Mismatching_lists)
                      in Printf.printf "%srev2'_w5 %s %s <- %s\n" (indent d) (show_list show_v vs) (show_list show_v ws) (show_list show_v result);
                         result
                    in let _ = rev2'_w5 vs_given ws_given 1
                       in true with
                | Mismatching_lists -> false)
  in Printf.printf "rev2_w5 %s %s <- %s\n" (show_list show_v vs_given) (show_list show_v ws_given) (show_bool result);
     result;;

(*
(* {TRACED_REVTWO_WFOUR_1} *)
# traced_rev2_w5 show_int [1; 2; 3] [3; 2; 1];;
rev2_w5 [1; 2; 3] [3; 2; 1] ->
   rev2'_w5 [1; 2; 3] [3; 2; 1] ->
      rev2'_w5 [2; 3] [2; 1] ->
         rev2'_w5 [3] [1] ->
            rev2'_w5 [] [] ->
            rev2'_w5 [] [] <- [3; 2; 1]
         3 = 3 <-> true
         rev2'_w5 [3] [1] <- [2; 1]
      2 = 2 <-> true
      rev2'_w5 [2; 3] [2; 1] <- [1]
   1 = 1 <-> true
   rev2'_w5 [1; 2; 3] [3; 2; 1] <- []
rev2_w5 [1; 2; 3] [3; 2; 1] <- true
- : bool = true
# 
(* {END} *)
(* {TRACED_REVTWO_WFOUR_2} *)
# traced_rev2_w5 show_int [1; 2; 3; 4] [4; 0; 2; 1];;
rev2_w5 [1; 2; 3; 4] [4; 0; 2; 1] ->
   rev2'_w5 [1; 2; 3; 4] [4; 0; 2; 1] ->
      rev2'_w5 [2; 3; 4] [0; 2; 1] ->
         rev2'_w5 [3; 4] [2; 1] ->
            rev2'_w5 [4] [1] ->
               rev2'_w5 [] [] ->
               rev2'_w5 [] [] <- [4; 0; 2; 1]
            4 = 4 <-> true
            rev2'_w5 [4] [1] <- [0; 2; 1]
         3 = 0 <-> false
rev2_w5 [1; 2; 3; 4] [4; 0; 2; 1] <- false
- : bool = false
# 
(* {END} *)
(* {TRACED_REVTWO_WFOUR_3} *)
# traced_rev2_w5 show_int [1; 2] [2];;
rev2_w5 [1; 2] [2] ->
   rev2'_w5 [1; 2] [2] ->
      rev2'_w5 [2] [] ->
rev2_w5 [1; 2] [2] <- false
- : bool = false
# 
(* {END} *)
(* {TRACED_REVTWO_WFOUR_4} *)
# traced_rev2_w5 show_int [1] [1; 0];;
rev2_w5 [1] [1; 0] ->
   rev2'_w5 [1] [1; 0] ->
      rev2'_w5 [] [0] ->
rev2_w5 [1] [1; 0] <- false
- : bool = false
# 
(* {END} *)
*)

(* ********** *)

(* {REVTWOPRIME_WTHREE} *)
let rec rev2'_w4 vs ws ws_given =
  match vs, ws with
      [],       []     -> ws_given
  |   [],     _ ::  _  -> raise Mismatching_lists
  | _ ::  _ ,   []     -> raise Mismatching_lists
  | v :: vs', _ :: ws' -> match rev2'_w4 vs' ws' ws_given with
                              []     -> []  (* impossible case *)
                          | x :: xs' -> if v = x then xs' else raise Mismatching_lists;;
(* {END} *)

(* {REVTWO_WTHREE} *)
let rev2_w4 vs_given ws_given =
  try let _ = rev2'_w4 vs_given ws_given ws_given in true
  with Mismatching_lists -> false;;
(* {END} *)

let () = assert (test_rev2_int "rev2_w5" rev2_w4);;

(* ********** *)

(* end of rev2.ml *)


==> anc/rev2.v <==
(* rev2.v *)
(* Olivier Danvy <danvy@acm.org> *)
(* Version of Wed 14 Jul 2021 *)

(* This .v file accompanies "Getting There and Back Again". *)

(* Are two given lists (of unknown length) reverses of each other? *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool List.

(* ********** *)

(* Basic fold-unfold lemmas: *)

Lemma fold_unfold_append_nil :
  forall (V : Type)
         (vs : list V),
    nil ++ vs = vs.
Proof.
  fold_unfold_tactic app.
Qed.

Lemma fold_unfold_append_cons :
  forall (V : Type)
         (v1 : V)
         (v1s' v2s : list V),
    (v1 :: v1s') ++ v2s = v1 :: (v1s' ++ v2s).
Proof.
  fold_unfold_tactic app.
Qed.

(* ***** *)

Lemma fold_unfold_length_nil :
  forall (V : Type),
    length (@nil V) = 0.
Proof.
  fold_unfold_tactic length.
Qed.

Lemma fold_unfold_length_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    length (v :: vs') = S (length vs').
Proof.
  fold_unfold_tactic length.
Qed.

(* ***** *)

Lemma fold_unfold_rev_nil :
  forall (V : Type),
    rev (@nil V) = nil.
Proof.
  fold_unfold_tactic rev.
Qed.

Lemma fold_unfold_rev_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    rev (v :: vs') = rev vs' ++ (v :: nil).
Proof.
  fold_unfold_tactic rev.
Qed.

(* ***** *)

Lemma fold_unfold_map_nil :
  forall (V W : Type)
         (f : V -> W),
    map f nil = nil.
Proof.
  fold_unfold_tactic map.
Qed.

Lemma fold_unfold_map_cons :
  forall (V W : Type)
         (f : V -> W)
         (v : V)
         (vs' : list V),
    map f (v :: vs') =
    f v :: map f vs'.
Proof.
  fold_unfold_tactic map.
Qed.

(* ********** *)

(* Built-in lemmas: *)

(*
app_length: forall (A : Type) (l l' : list A), length (l ++ l') = length l + length l'

rev_length: forall (A : Type) (l : list A), length (rev l) = length l

rev_app_distr: forall (A : Type) (x y : list A), rev (x ++ y) = rev y ++ rev x

rev_unit: forall (A : Type) (l : list A) (a : A), rev (l ++ a :: nil) = a :: rev l
*)

(* ********** *)

(* Useful lemmas: *)

Lemma about_a_list_of_length_zero :
  forall (V : Type)
         (vs : list V),
    0 = length vs ->
    vs = nil.
Proof.
  intros V [ | v vs'] H_length.
  - reflexivity.
  - rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
Qed.

Lemma about_a_list_of_length_non_zero :
  forall (V : Type)
         (n : nat)
         (vs : list V),
    S n = length vs ->
    exists (v : V)
           (vs' : list V),
      vs = v :: vs'.
Proof.
  intros V n [ | v vs'] H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    discriminate H_length.
  - exists v, vs'.
    reflexivity.
Qed.

(* ********** *)

Fixpoint from_first_to_last (V : Type) (v : V) (vs : list V) : list V * V :=
  match vs with
  | nil =>
    (nil, v)
  | v' :: vs' =>
    match from_first_to_last V v' vs' with
    | (ws, w) =>
      (v :: ws, w)
    end
  end.

Lemma fold_unfold_from_first_to_last_nil :
  forall (V : Type)
         (v : V),
    from_first_to_last V v nil =
    (nil, v).
Proof.
  fold_unfold_tactic from_first_to_last.
Qed.

Lemma fold_unfold_from_first_to_last_cons :
  forall (V : Type)
         (v v' : V)
         (vs' : list V),
    from_first_to_last V v (v' :: vs') =
    match from_first_to_last V v' vs' with
    | (ws, w) =>
      (v :: ws, w)
    end.
Proof.
  fold_unfold_tactic from_first_to_last.
Qed.

(* ***** *)

(* the first element and what follows this first element
   vs.
   what precedes the last element and this last element;
   also, the length of the given suffix is the same as the length of the resulting prefix: *)

Lemma about_from_first_to_last :
  forall (V : Type)
         (v : V)
         (vs ws : list V)
         (w : V),
    from_first_to_last V v vs = (ws, w) ->
    v :: vs = ws ++ (w :: nil) /\ length vs = length ws.
Proof.
  intros V v vs.
  revert v.
  induction vs as [ | v' vs' IHvs']; intros v ws w H_from_first_to_last.
  - rewrite -> fold_unfold_from_first_to_last_nil in H_from_first_to_last.
    injection H_from_first_to_last as H_ws H_w.
    rewrite <- H_ws.
    rewrite <- H_w.
    split.
    + symmetry.
      apply app_nil_l.
    + reflexivity.
  - rewrite -> fold_unfold_from_first_to_last_cons in H_from_first_to_last.
    destruct (from_first_to_last V v' vs') as [ws' w'] eqn:H_key.
    injection H_from_first_to_last as H_ws H_w.
    Check (IHvs' v').
    Check (IHvs' v' ws' w').
    Check (IHvs' v' ws' w' H_key).
    destruct (IHvs' v' ws' w' H_key) as [H_cons_and_snoc H_length].
    rewrite <- H_ws.
    split.
    + rewrite -> H_cons_and_snoc.
      rewrite <- H_w.
      symmetry.
      apply fold_unfold_append_cons.
    + rewrite ->2 fold_unfold_length_cons.
      rewrite -> H_length.
      reflexivity.    
Qed.

Lemma from_cons_to_snoc :
  forall (V : Type)
         (v : V)
         (vs : list V),
    exists (ws : list V)
           (w : V),
      v :: vs = ws ++ w :: nil /\ length vs = length ws.
Proof.
  intros V v vs.
  case (from_first_to_last V v vs) as [ws w] eqn:H_from_first_to_last.
  exists ws, w.
  Check (about_from_first_to_last V v vs ws w H_from_first_to_last).
  exact (about_from_first_to_last V v vs ws w H_from_first_to_last).

  Restart.

  intros V v vs.
  revert v.
  induction vs as [ | v' vs' IHvs']; intro v.
  - exists nil, v.
    rewrite -> fold_unfold_append_nil.
    split; reflexivity.
  - destruct (IHvs' v') as [ws [w [H_vs'_ws' H_length]]].
    exists (v :: ws), w.
    rewrite -> fold_unfold_append_cons.
    rewrite <- H_vs'_ws'.
    rewrite ->2 fold_unfold_length_cons.
    rewrite <- H_length.
    split; reflexivity.
Qed.

Lemma from_prefix_and_last_to_first_and_suffix :
  forall (V : Type) (ws : list V) (w : V),
    exists (v : V) (vs : list V),
      ws ++ w :: nil = v :: vs /\ length ws = length vs.
Proof.
  intros V ws.
  induction ws as [ | w' ws']; intro w.
  - exists w, nil.
    rewrite -> fold_unfold_append_nil.
    split; reflexivity.
  - destruct (IHws' w') as [v [vs [H_key H_length]]].
    exists w', (ws' ++ (w :: nil)).
    split.
    + rewrite -> fold_unfold_append_cons.
      reflexivity.
    + rewrite -> fold_unfold_length_cons.
      rewrite -> app_length.
      rewrite -> fold_unfold_length_cons.
      rewrite <- plus_n_Sm.
      rewrite -> fold_unfold_length_nil.
      rewrite -> Nat.add_0_r.
      reflexivity.
Qed.

(* ********** *)

Lemma fold_unfold_nth_O :
  forall (V : Type)
         (vs : list V)
         (default : V),
    nth 0 vs default =
    match vs with
    | nil =>
      default
    | v :: vs' =>
      v
    end.
Proof.
  intros V [ | v vs'] default; reflexivity.
Qed.

Lemma fold_unfold_nth_S :
  forall (V : Type)
         (i' : nat)
         (vs : list V)
         (default : V),
    nth (S i') vs default =
    match vs with
    | nil => default
    | v :: vs' => nth i' vs' default
    end.
Proof.
  intros V i' [ | v vs'] default; reflexivity.
Qed.  

Lemma about_indexing_a_list :
  forall (V : Type)
         (xs : list V)
         (y : V)
         (zs : list V)
         (default : V),
    nth (length xs) (xs ++ y :: zs) default = y.
Proof.
  intros V xs y zs default.
  revert y zs.
  induction xs as [ | x xs' IHxs']; intros y zs.
  - rewrite -> fold_unfold_nth_O.
    rewrite -> fold_unfold_append_nil.
    reflexivity.
  - rewrite -> fold_unfold_length_cons.
    rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_nth_S.
    exact (IHxs' y zs).
Qed.

(* ********** *)

(* Boolean comparison functions: *)

Fixpoint beq_list (V : Type) (beq_V : V -> V -> bool) (v1s v2s : list V) : bool :=
  match v1s with
  | nil =>
    match v2s with
    | nil =>
      true
    | v2 :: v2s' =>
      false
    end
  | v1 :: v1s' =>
    match v2s with
    | nil =>
      false
    | v2 :: v2s' =>
      beq_V v1 v2 && beq_list V beq_V v1s' v2s'
    end
  end.

(* ********** *)

(* Unit-test function: *)

Definition test_rev2 (rev2 : forall V : Type, (V -> V -> bool) -> list V -> list V -> bool) : bool :=
  eqb (rev2 nat beq_nat nil nil) true
  &&
  eqb (rev2 nat beq_nat (1 :: nil) (1 :: nil)) true
  &&
  eqb (rev2 nat beq_nat (1 :: nil) (2 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: nil) (0 :: 1 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: nil) (2 :: 0 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: nil) (1 :: 2 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: 3 :: nil) (0 :: 2 :: 1 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: 3 :: nil) (3 :: 0 :: 1 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: 3 :: nil) (3 :: 2 :: 0 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: 3 :: nil) (3 :: 2 :: 1 :: nil)) true
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: 3 :: nil) (2 :: 1 :: nil)) false
  &&
  eqb (rev2 nat beq_nat (1 :: 2 :: nil) (3 :: 2 :: 1 :: nil)) false.

Definition rev2_dummy (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  beq_list V beq_V (rev vs_given) ws_given.

Compute (test_rev2 rev2_dummy).

(* ********** *)

Lemma transposing_an_implication :
  forall A B : Prop,
    (A -> B) -> (B -> False) -> A -> False.
Proof.
  intros A B H_A_B H_B_False H_A.
  exact (H_B_False (H_A_B H_A)).
Qed.

Lemma about_the_soundness_and_completeness_of_beq_V :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v')
    <->
    ((forall v v' : V, beq_V v v' = true -> v = v')
     /\
     (forall v v' : V, beq_V v v' = false -> v <> v')).
Proof.
  intros V beq_V.
  split.
  - intro H_beq_V_sound_and_complete.
    split.
    + intros v v' H_true.
      destruct (H_beq_V_sound_and_complete v v') as [H_sound H_complete].
      exact (H_sound H_true).
    + intros v v' H_false.
      destruct (H_beq_V_sound_and_complete v v') as [H_sound H_complete].
      assert (H_not_true : (beq_V v v' = true) -> False).
      { intro H_beq_V_true.
        rewrite -> H_beq_V_true in H_false.
        discriminate H_false.
      }
      fold (not (beq_V v v' = true)) in H_not_true.
      revert H_not_true.
      Check (transposing_an_implication (v = v') (beq_V v v' = true) H_complete).
      exact (transposing_an_implication (v = v') (beq_V v v' = true) H_complete).
  - intros [H_sound H_sound'] v v'.
    split.
    + exact (H_sound v v').
    + intro H_eq.
      case (beq_V v v') as [H_foo | H_bar] eqn:H_beq_V.
      * reflexivity.
      * Check (H_sound' v v' H_beq_V H_eq).
        contradiction (H_sound' v v' H_beq_V H_eq).
Qed.

Lemma the_completeness_of_beq_V_implies_H_beq_V_false :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    (forall v v' : V, beq_V v v' = false -> v <> v').
Proof.
  intros V beq_V H_beq_V_true v v' H_false.
  assert (H_not_true : (beq_V v v' = true) -> False).
  { intro H_true.
    rewrite -> H_true in H_false.
    discriminate H_false.
  }
  fold (not (beq_V v v' = true)) in H_not_true.
  revert H_not_true.
  Check (transposing_an_implication (v = v') (beq_V v v' = true) (H_beq_V_true v v')).
  exact (transposing_an_implication (v = v') (beq_V v v' = true) (H_beq_V_true v v')).
Qed.

(* ********** *)

(* Explicit specification: *)

(* {REVTWOSECOND_VZERO} *)
Fixpoint rev2''_v1 (V : Type) (beq_V : V -> V -> bool) (vs_op ws : list V) : bool :=
  match vs_op with
    nil         => match ws with
                     nil      => true
                   | w :: ws' => false
                   end
  | v :: vs'_op => match ws with
                     nil      => false
                   | w :: ws' => if beq_V v w
                                 then rev2''_v1 V beq_V vs'_op ws'
                                 else false
                   end
  end.
(* {END} *)

(* {REVTWOPRIME_VZERO} *)
Fixpoint rev2'_v1 (V : Type) (vs vs_op : list V) : list V :=
  match vs with
    nil      => vs_op
  | v :: vs' => rev2'_v1 V vs' (v :: vs_op)
  end.
(* {END} *)

(* {REVTWO_VZERO} *)
Definition rev2_v1 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  rev2''_v1 V beq_V (rev2'_v1 V vs_given nil) ws_given.
(* {END} *)

Compute (test_rev2 rev2_v1).

(* ***** *)

Lemma fold_unfold_rev2''_v1_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (ws : list V),
    rev2''_v1 V beq_V nil ws =
    match ws with
    | nil =>
      true
    | w :: ws' =>
      false
    end.
Proof.
  fold_unfold_tactic rev2''_v1.
Qed.

Lemma fold_unfold_rev2''_v1_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs'_op ws : list V),
    rev2''_v1 V beq_V (v :: vs'_op) ws =
    match ws with
    | nil =>
      false
    | w :: ws' =>
      if beq_V v w
      then rev2''_v1 V beq_V vs'_op ws'
      else false
    end.
Proof.
  fold_unfold_tactic rev2''_v1.
Qed.

Lemma fold_unfold_rev2'_v1_nil :
  forall (V : Type)
         (vs_op : list V),
    rev2'_v1 V nil vs_op =
    vs_op.
Proof.
  fold_unfold_tactic rev2'_v1.
Qed.

Lemma fold_unfold_rev2'_v1_cons :
  forall (V : Type)
         (v : V)
         (vs' vs_op : list V),
    rev2'_v1 V (v :: vs') vs_op =
    rev2'_v1 V vs' (v :: vs_op).
Proof.
  fold_unfold_tactic rev2'_v1.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_REVTWOSECOND_VZERO} *)
Lemma soundness_of_rev2''_v1 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_op ws : list V,
      rev2''_v1 V beq_V vs_op ws = true ->
      vs_op = ws.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_true vs_op.
  induction vs_op as [ | v vs'_op IHvs'_op]; intros [ | w ws'] H_true.
  - reflexivity.
  - rewrite -> fold_unfold_rev2''_v1_nil in H_true.
    discriminate H_true.
  - rewrite -> fold_unfold_rev2''_v1_cons in H_true.
    discriminate H_true.
  - rewrite -> fold_unfold_rev2''_v1_cons in H_true.
    case (beq_V v w) eqn:H_beq_V.
    + Check (IHvs'_op ws' H_true).
      rewrite -> (IHvs'_op ws' H_true).
      rewrite -> (H_beq_V_true v w H_beq_V).
      reflexivity.
    + discriminate H_true.
Qed.

(* {SOUNDNESS_OF_REVTWOPRIME_VZERO} *)
Lemma soundness_of_rev2'_v1 :
  forall (V : Type) (vs vs_op vs_given_op : list V),
      rev2'_v1 V vs vs_op = vs_given_op ->
      rev vs ++ vs_op = vs_given_op.
(* {END} *)
Proof.
  intros V vs vs_op vs_given_op.
  revert vs_op.
  induction vs as [ | v vs' IHvs']; intros vs_op H_vs_given_op.
  - rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_append_nil.
    rewrite -> fold_unfold_rev2'_v1_nil in H_vs_given_op.
    exact H_vs_given_op.
  - rewrite -> fold_unfold_rev2'_v1_cons in H_vs_given_op.
    Check (IHvs' (v :: vs_op) H_vs_given_op).
    rewrite -> fold_unfold_rev_cons.
    rewrite <- app_assoc.
    rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_append_nil.
    exact (IHvs' (v :: vs_op) H_vs_given_op).
Qed.  

(* {SOUNDNESS_OF_REVTWO_VZERO} *)
Theorem soundness_of_rev2_v1 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_v1 V beq_V vs_given ws_given = true ->
      rev vs_given = ws_given.
(* {END} *)
Proof.
  unfold rev2_v1.
  intros V beq_V H_beq_V_true vs_given ws_given H_true.
  Check (soundness_of_rev2'_v1 V vs_given nil).
  Check (soundness_of_rev2'_v1 V vs_given nil (rev2'_v1 V vs_given nil) (eq_refl (rev2'_v1 V vs_given nil))).
  rewrite <- (soundness_of_rev2'_v1 V vs_given nil (rev2'_v1 V vs_given nil) (eq_refl (rev2'_v1 V vs_given nil))) in H_true.
  rewrite -> app_nil_r in H_true.
  Check (soundness_of_rev2''_v1 V beq_V H_beq_V_true (rev vs_given) ws_given).
  Check (soundness_of_rev2''_v1 V beq_V H_beq_V_true (rev vs_given) ws_given H_true).
  exact (soundness_of_rev2''_v1 V beq_V H_beq_V_true (rev vs_given) ws_given H_true).
Qed.

(* ***** *)

(* {COMPLETENESS_OF_REVTWOSECOND_VZERO} *)
Lemma completeness_of_rev2''_v1 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs_op : list V,
      rev2''_v1 V beq_V vs_op vs_op = true.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_complete ws.
  assert (H_beq_V_false := the_completeness_of_beq_V_implies_H_beq_V_false V beq_V H_beq_V_is_complete).
  induction ws as [ | v vs'_op IHvs'_op].
  - apply fold_unfold_rev2''_v1_nil.
  - rewrite -> fold_unfold_rev2''_v1_cons.
    case (beq_V v v) eqn:H_beq_V.
    + exact IHvs'_op.
    + contradiction (H_beq_V_false v v H_beq_V (eq_refl v)).
Qed.

(* {COMPLETENESS_OF_REVTWOPRIME_VZERO} *)
Lemma completeness_of_rev2'_v1 :
  forall (V : Type)
         (vs vs_op vs_given_op : list V),
      rev vs ++ vs_op = vs_given_op ->
      rev2'_v1 V vs vs_op = vs_given_op.
(* {END} *)
Proof.
  intros V vs vs_op vs_given_op.
  revert vs_op.
  induction vs as [ | v vs' IHvs']; intros vs_op H_vs_given_op.
  - rewrite -> fold_unfold_rev2'_v1_nil.
    rewrite -> fold_unfold_rev_nil in H_vs_given_op.
    rewrite -> fold_unfold_append_nil in H_vs_given_op.
    exact H_vs_given_op.
  - rewrite -> fold_unfold_rev2'_v1_cons.
    rewrite -> fold_unfold_rev_cons in H_vs_given_op.
    rewrite <- app_assoc in H_vs_given_op.
    rewrite -> fold_unfold_append_cons in H_vs_given_op.
    rewrite -> fold_unfold_append_nil in H_vs_given_op.
    Check (IHvs' (v :: vs_op) H_vs_given_op).
    exact (IHvs' (v :: vs_op) H_vs_given_op).
Qed.    

(* {COMPLETENESS_OF_REVTWO_VZERO} *)
Theorem completeness_of_rev2_v1 :
 forall (V : Type) (beq_V : V -> V -> bool),
   (forall v v' : V, v = v' -> beq_V v v' = true) ->
   forall vs_given ws_given : list V,
     rev vs_given = ws_given ->
     rev2_v1 V beq_V vs_given ws_given = true.
(* {END} *)
Proof.
  unfold rev2_v1.
  intros V beq_V H_beq_V_is_complete vs_given ws_given H_true.
  Check (completeness_of_rev2'_v1 V vs_given nil (rev vs_given)).
  Check (app_nil_r (rev vs_given)).
  Check (completeness_of_rev2'_v1 V vs_given nil (rev vs_given) (app_nil_r (rev vs_given))).
  rewrite -> (completeness_of_rev2'_v1 V vs_given nil (rev vs_given) (app_nil_r (rev vs_given))).
  rewrite -> H_true.
  Check (completeness_of_rev2''_v1 V beq_V H_beq_V_is_complete ws_given).
  exact (completeness_of_rev2''_v1 V beq_V H_beq_V_is_complete ws_given).
Qed.
(* {END} *)

(* ***** *)

Lemma soundness_and_completeness_of_beq_V_implies_soundness_and_completeness :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    (forall v v' : V, beq_V v v' = true -> v = v') /\ (forall v v' : V, v = v' -> beq_V v v' = true).
Proof.
  intros V beq_V H_soundness_and_completeness.
  split.
  - intros v v'.
    destruct (H_soundness_and_completeness v v') as [H_soundness _].
    exact H_soundness.
  - intros v v'.
    destruct (H_soundness_and_completeness v v') as [_ H_completeness].
    exact H_completeness.
Qed.

(* {SOUNDNESS_AND_COMPLETENESS_OF_REVTWOSECOND_VZERO} *)
Lemma soundness_and_completeness_of_rev2''_v1 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    forall vs_op ws : list V,
      rev2''_v1 V beq_V vs_op ws = true <-> vs_op = ws.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_sound_and_complete vs_op ws.
  destruct (soundness_and_completeness_of_beq_V_implies_soundness_and_completeness V beq_V H_beq_V_is_sound_and_complete) as [H_beq_V_is_sound H_beq_V_is_complete].
  split.
  - exact (soundness_of_rev2''_v1 V beq_V H_beq_V_is_sound vs_op ws).
  - intro H_true.
    rewrite -> H_true.
    exact (completeness_of_rev2''_v1 V beq_V H_beq_V_is_complete ws).
Qed.

(* {SOUNDNESS_AND_COMPLETENESS_OF_REVTWOPRIME_VZERO} *)
Lemma soundness_and_completeness_of_rev2'_v1 :
  forall (V : Type) (vs vs_op vs_given_op : list V),
      rev2'_v1 V vs vs_op = vs_given_op <-> rev vs ++ vs_op = vs_given_op.
(* {END} *)
Proof.
  intros V vs vs_op vs_given_op.
  split.
  - exact (soundness_of_rev2'_v1 V vs vs_op vs_given_op).
  - exact (completeness_of_rev2'_v1 V vs vs_op vs_given_op).
Qed.

Theorem soundness_and_completeness_of_rev2_v1 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    forall vs_given ws_given : list V,
      rev2_v1 V beq_V vs_given ws_given = true <-> rev vs_given = ws_given.
Proof.
  intros V beq_V H_beq_V_is_sound_and_complete vs_given ws_given.
  destruct (soundness_and_completeness_of_beq_V_implies_soundness_and_completeness V beq_V H_beq_V_is_sound_and_complete) as [H_beq_V_is_sound H_beq_V_is_complete].
  split.
  - exact (soundness_of_rev2_v1 V beq_V H_beq_V_is_sound vs_given ws_given).
  - exact (completeness_of_rev2_v1 V beq_V H_beq_V_is_complete vs_given ws_given).
Qed.

Definition rev2 := rev2_v1.

(* {SOUNDNESS_AND_COMPLETENESS_OF_REV2} *)
Theorem soundness_and_completeness_of_rev2 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    forall vs_given ws_given : list V,
      rev2 V beq_V vs_given ws_given = true <-> rev vs_given = ws_given.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_sound_and_complete vs_given ws_given.
  destruct (soundness_and_completeness_of_beq_V_implies_soundness_and_completeness V beq_V H_beq_V_is_sound_and_complete) as [H_beq_V_is_sound H_beq_V_is_complete].
  unfold rev2.
  split.
  - exact (soundness_of_rev2_v1 V beq_V H_beq_V_is_sound vs_given ws_given).
  - exact (completeness_of_rev2_v1 V beq_V H_beq_V_is_complete vs_given ws_given).
Qed.

(* ********** *)

(* Lightweight-fused counterpart of rev2_w1: *)

(* {REVTWOPRIME_VONE} *)
Fixpoint rev2'_v2 (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws_given : list V) : bool :=
  match vs with
    nil      => rev2''_v1 V beq_V vs_op ws_given
  | v :: vs' => rev2'_v2 V beq_V vs' (v :: vs_op) ws_given
  end.
(* {END} *)

(* {REVTWO_VONE} *)
Definition rev2_v2 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  rev2'_v2 V beq_V vs_given nil ws_given.
(* {END} *)

Compute (test_rev2 rev2_v2).

(* ***** *)

Lemma fold_unfold_rev2'_v2_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (vs_op ws_given : list V),
    rev2'_v2 V beq_V nil vs_op ws_given =
    rev2''_v1 V beq_V vs_op ws_given.
Proof.
  fold_unfold_tactic rev2'_v2.
Qed.

Lemma fold_unfold_rev2'_v2_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs' vs_op ws_given : list V),
    rev2'_v2 V beq_V (v :: vs') vs_op ws_given =
    rev2'_v2 V beq_V vs' (v :: vs_op) ws_given.
Proof.
  fold_unfold_tactic rev2'_v2.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_REVTWOPRIME_VONE} *)
Lemma about_rev2'_v2 :
  forall (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws_given : list V),
    exists vs_given_op : list V,
      rev2'_v2 V beq_V vs vs_op ws_given = rev2''_v1 V beq_V vs_given_op ws_given /\
      rev vs ++ vs_op = vs_given_op.
(* {END} *)
Proof.
  intros V beq_V vs vs_op ws_given.
  revert vs_op.
  induction vs as [ | v vs' IHvs']; intros vs_op.
  - rewrite -> fold_unfold_rev2'_v2_nil.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_append_nil.
    exists vs_op.
    split; reflexivity.
  - rewrite -> fold_unfold_rev2'_v2_cons.
    rewrite -> fold_unfold_rev_cons.
    rewrite <- app_assoc.
    rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_append_nil.
    destruct (IHvs' (v :: vs_op)) as [vs'_given_op [H_aux H_vs'_given_op]].
    exists vs'_given_op.
    exact (conj H_aux H_vs'_given_op).
Qed.

(* {SOUNDNESS_OF_REVTWO_VONE} *)
Theorem soundness_of_rev2_v2 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_v2 V beq_V vs_given ws_given = true ->
      rev vs_given = ws_given.
(* {END} *)
Proof.
  unfold rev2_v2.
  intros V beq_V H_beq_V_is_sound vs_given ws_given H_true.
  destruct (about_rev2'_v2 V beq_V vs_given nil ws_given) as [vs_given_op [H_Some H_vs_given_op]].
  rewrite -> app_nil_r in H_vs_given_op.
  rewrite -> H_vs_given_op.
  case (rev2''_v1 V beq_V vs_given_op ws_given) eqn:H_v1.
  * Check (soundness_of_rev2''_v1 V beq_V H_beq_V_is_sound vs_given_op ws_given H_v1).
    exact (soundness_of_rev2''_v1 V beq_V H_beq_V_is_sound vs_given_op ws_given H_v1).
  * rewrite -> H_true in H_Some.
    discriminate H_Some.
Qed.

(* ***** *)

(* {COMPLETENESS_OF_REVTWO_VONE} *)
Theorem completeness_of_rev2_v2 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs_given ws_given : list V,
      rev vs_given = ws_given -> rev2_v2 V beq_V vs_given ws_given = true.
(* {END} *)
Proof.
  unfold rev2_v2.
  intros V beq_V H_beq_V_is_complete vs_given ws_given H_rev.
  Check (about_rev2'_v2 V beq_V vs_given nil ws_given).
  destruct (about_rev2'_v2 V beq_V vs_given nil ws_given) as [vs_given_op [H_aux H_vs_given_op]].
  rewrite -> app_nil_r in H_vs_given_op.
  rewrite -> H_aux.
  rewrite -> H_rev in H_vs_given_op.
  rewrite <- H_vs_given_op.
  exact (completeness_of_rev2''_v1 V beq_V H_beq_V_is_complete ws_given).
Qed.

(* ********** *)

(* Refunctionalized counterpart of rev2_v1: *)

(* {REVTWOPRIME_VONEPRIME} *)
Fixpoint rev2'_v2' (V : Type) (beq_V : V -> V -> bool)
                   (vs : list V) (h_vs_op : list V -> bool) : list V -> bool :=
  match vs with
    nil      => h_vs_op
  | v :: vs' => rev2'_v2' V beq_V vs' (fun ws => match ws with
                                                   nil      => false
                                                 | w :: ws' => if beq_V v w
                                                               then h_vs_op ws'
                                                               else false
                                                 end)
  end.
(* {END} *)

(* {REVTWO_VONEPRIME} *)
Definition rev2_v2' (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  rev2'_v2' V beq_V vs_given (fun ws => match ws with
                                          nil      => true
                                        | w :: ws' => false
                                        end) ws_given.
(* {END} *)

Compute (test_rev2 rev2_v2').

(* {REVTWOPRIME_VZERO_REFUNCT} *)
Fixpoint rev2'_v1_refunct (V : Type) (beq_V : V -> V -> bool)
                          (vs : list V) (h_vs_op : list V -> bool) : list V -> bool :=
  match vs with
    nil      => h_vs_op
  | v :: vs' => rev2'_v1_refunct V beq_V vs' (fun ws => match ws with
                                                          nil      => false
                                                        | w :: ws' => if beq_V v w
                                                                      then h_vs_op ws'
                                                                      else false
                                                        end)
  end.
(* {END} *)

(* {REVTWO_VZERO_REFUNCT} *)
Definition rev2_v1_refunct (V : Type) (beq_V : V -> V -> bool)
                           (vs_given ws_given : list V) : bool :=
  rev2'_v1_refunct V beq_V vs_given (fun ws => match ws with
                                                 nil      => true
                                               | w :: ws' => false
                                               end) ws_given.
(* {END} *)

Compute (test_rev2 rev2_v1_refunct).

(* ***** *)

(* {LIST_FOLD_RIGHT} *)
Definition list_fold_right (V W : Type)
                           (nil_case : W) (cons_case : V -> W -> W) (vs : list V) : W :=
  let fix visit vs :=
    match vs with
      nil      => nil_case
    | v :: vs' => cons_case v (visit vs')
    end
  in visit vs.
(* {END} *)

(* {LIST_FOLD_RIGHT_LIFTED} *)
Fixpoint list_fold_right' (V W : Type)
                          (nil_case : W) (cons_case : V -> W -> W) (vs : list V) : W :=
  match vs with
    nil      => nil_case
  | v :: vs' => cons_case v (list_fold_right' V W nil_case cons_case vs')
  end.
(* {END} *)

(* rev2_v2' expressed using list_fold_left: *)

(* {LIST_FOLD_LEFT} *)
Definition list_fold_left (V W : Type)
                          (nil_case : W) (cons_case : V -> W -> W) (vs : list V) : W :=
  let fix visit vs a :=
    match vs with
      nil      => a
    | v :: vs' => visit vs' (cons_case v a)
    end
  in visit vs nil_case.
(* {END} *)

(* {REVTWO_VONEPRIME_LEFT} *)
Definition rev2_v2'_left (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  list_fold_left V
                 (list V -> bool)
                 (fun ws => match ws with
                              nil      => true
                            | w :: ws' => false
                            end)
                 (fun v vs_op ws => match ws with
                                      nil      => false
                                    | w :: ws' => if beq_V v w
                                                  then vs_op ws'
                                                  else false
                                    end)
                 vs_given
                 ws_given.
(* {END} *)

Compute (test_rev2 rev2_v2'_left).

(* {REVTWO_VZERO_REFUNCT_LEFT} *)
Definition rev2_v1_refunct_left (V : Type) (beq_V : V -> V -> bool)
                                (vs_given ws_given : list V) : bool :=
  list_fold_left V
                 (list V -> bool)
                 (fun ws => match ws with
                              nil      => true
                            | w :: ws' => false
                            end)
                 (fun v vs_op ws => match ws with
                                      nil      => false
                                    | w :: ws' => if beq_V v w then vs_op ws' else false
                                    end)
                 vs_given
                 ws_given.
(* {END} *)

Compute (test_rev2 rev2_v1_refunct).

(* ***** *)

Lemma fold_unfold_rev2'_v2'_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (vs_op : list V -> bool),
    rev2'_v2' V beq_V nil vs_op =
    vs_op.
Proof.
  fold_unfold_tactic rev2'_v2'.
Qed.

Lemma fold_unfold_rev2'_v2'_cons :
  forall (V : Type) (beq_V : V -> V -> bool)
         (v : V)
         (vs' : list V)
         (vs_op : list V -> bool),
    rev2'_v2' V beq_V (v :: vs') vs_op =
    rev2'_v2' V beq_V vs' (fun ws =>
                            match ws with
                            | nil =>
                              false
                            | w :: ws' =>
                              if beq_V v w
                              then vs_op ws'
                              else false
                            end).
Proof.
  fold_unfold_tactic rev2'_v2'.
Qed.

(* ********** *)

(* Eta-expanded counterpart of rev2_v2': *)

(* {REVTWOPRIME_VTWO} *)
Fixpoint rev2'_v3 (V : Type) (beq_V : V -> V -> bool)
                  (vs : list V) (h_vs_op : list V -> bool) (ws_given : list V) : bool :=
  match vs with
    nil      => h_vs_op ws_given
  | v :: vs' => rev2'_v3 V beq_V vs' (fun ws => match ws with
                                                  nil      => false
                                                | w :: ws' => if beq_V v w
                                                              then h_vs_op ws'
                                                              else false
                                                end) ws_given
  end.
(* {END} *)

(* {REVTWO_VTWO} *)
Definition rev2_v3 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  rev2'_v3 V beq_V vs_given (fun ws => match ws with
                                         nil      => true
                                       | w :: ws' => false
                                       end) ws_given.
(* {END} *)

Compute (test_rev2 rev2_v3).

(*
(* {CONT_TEMPLATE} *)
Inductive cont (V : Type) : Type := C0 : ... -> cont | C1 : ... -> cont.
(* {END} *)
*)

(* {CONT} *)
Inductive cont (V : Type) : Type := C0 : cont V | C1 : V -> cont V -> cont V.
(* {END} *)

(* {DISPATCH_CONT} *)
Fixpoint dispatch_cont (V : Type) (beq_V : V -> V -> bool) (k : cont V) : list V -> bool :=
  match k with
    C0 _     =>
    fun ws => match ws with nil => true  | w :: ws' => false end
  | C1 _ v k =>
    fun ws => match ws with nil => false | w :: ws' => if beq_V v w
                                                       then dispatch_cont V beq_V k ws'
                                                       else false end
  end.
(* {END} *)

(* {REVTWOPRIME_VTWO_DEF} *)
Fixpoint rev2'_v3_def (V : Type) (beq_V : V -> V -> bool) (vs : list V)
                      (h_vs_op : cont V) (ws_given : list V) : bool :=
  match vs with
    nil      => dispatch_cont V beq_V h_vs_op ws_given
  | v :: vs' => rev2'_v3_def V beq_V vs' (C1 V v h_vs_op) ws_given
  end.
(* {END} *)

(* {REVTWO_VTWO_DEF} *)
Definition rev2_v3_def (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) :=
  rev2'_v3_def V beq_V vs_given (C0 V) ws_given.
(* {END} *)

Compute (test_rev2 rev2_v3_def).

(* {APPLY_CONT} *)
Fixpoint apply_cont (V : Type) (beq_V : V -> V -> bool) (k : cont V) (ws : list V) : bool :=
  match k with
    C0 _     =>
    match ws with nil => true  | w :: ws' => false end
  | C1 _ v k =>
    match ws with nil => false | w :: ws' => if beq_V v w
                                             then apply_cont V beq_V k ws'
                                             else false end
  end.
(* {END} *)

(* {REVTWOPRIME_VTWO_DEFPRIME} *)
Fixpoint rev2'_v3_def' (V : Type) (beq_V : V -> V -> bool)
                       (vs : list V) (h_vs_op : cont V) (ws_given : list V) : bool :=
  match vs with
    nil      => apply_cont V beq_V h_vs_op ws_given
  | v :: vs' => rev2'_v3_def' V beq_V vs' (C1 V v h_vs_op) ws_given
  end.
(* {END} *)

(* {REVTWO_VTWO_DEFPRIME} *)
Definition rev2_v3_def' (V : Type) (beq_V : V -> V -> bool)
                        (vs_given ws_given : list V) : bool :=
  rev2'_v3_def' V beq_V vs_given (C0 V) ws_given.
(* {END} *)

Compute (test_rev2 rev2_v3_def').

(* ***** *)

Lemma fold_unfold_rev2'_v3_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (vs_op : list V -> bool)
         (ws_given : list V),
    rev2'_v3 V beq_V nil vs_op ws_given =
    vs_op ws_given.
Proof.
  fold_unfold_tactic rev2'_v3.
Qed.

Lemma fold_unfold_rev2'_v3_cons :
  forall (V : Type) (beq_V : V -> V -> bool)
         (v : V)
         (vs' : list V)
         (vs_op : list V -> bool)
         (ws_given : list V),
    rev2'_v3 V beq_V (v :: vs') vs_op ws_given =
    rev2'_v3 V beq_V vs' (fun ws =>
                            match ws with
                            | nil =>
                              false
                            | w :: ws' =>
                              if beq_V v w
                              then vs_op ws'
                              else false
                            end) ws_given.
Proof.
  fold_unfold_tactic rev2'_v3.
Qed.

(* ***** *)

Lemma equivalence_of_rev2'_v2'_and_rev2'_v3 :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (vs : list V)
         (vs_op : list V -> bool)
         (ws_given : list V),
    rev2'_v2' V beq_V vs vs_op ws_given =
    rev2'_v3 V beq_V vs vs_op ws_given.
Proof.
  intros V beq_V vs vs_op ws_given.
  revert vs_op.
  induction vs as [ | v vs' IHvs']; intro vs_op.
  - rewrite -> fold_unfold_rev2'_v2'_nil.
    rewrite -> fold_unfold_rev2'_v3_nil.
    reflexivity.
  - rewrite -> fold_unfold_rev2'_v2'_cons.
    rewrite -> fold_unfold_rev2'_v3_cons.
    Check (IHvs' (fun ws => match ws with
                            | nil => false
                            | w :: ws' => if beq_V v w then vs_op ws' else false
                            end)).
    exact (IHvs' (fun ws => match ws with
                            | nil => false
                            | w :: ws' => if beq_V v w then vs_op ws' else false
                            end)).
Qed.

Theorem equivalence_of_rev2_v2'_and_rev2_v3 :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (vs_given ws_given : list V),
    rev2_v2' V beq_V vs_given ws_given =
    rev2_v3 V beq_V vs_given ws_given.
Proof.
  intros V beq_V vs_given ws_given.
  unfold rev2_v2', rev2_v3.
  apply equivalence_of_rev2'_v2'_and_rev2'_v3.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_REVTWOPRIME_VTWO} *)
Lemma soundness_of_rev2'_v3 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall (vs : list V) (h_vs_op : list V -> bool) (ws_given : list V),
      (exists ws : list V,
          rev2'_v3 V beq_V vs h_vs_op ws_given = h_vs_op ws /\ rev vs ++ ws = ws_given) \/
      rev2'_v3 V beq_V vs h_vs_op ws_given = false.
(* {END} *)
Proof.
  intros V beq_V H_beq_V vs.
  induction vs as [ | v vs' IHvs']; intros h_vs_op ws_given.
  - rewrite -> fold_unfold_rev2'_v3_nil.
    rewrite -> fold_unfold_rev_nil.
    left.
    exists ws_given.
    rewrite -> fold_unfold_append_nil.
    split; reflexivity. 
  - rewrite -> fold_unfold_rev2'_v3_cons.
    Check (IHvs' (fun ws0 : list V => match ws0 with
                                      | nil => false
                                      | w :: ws' => if beq_V v w then h_vs_op ws' else false
                                      end) ws_given).
    destruct (IHvs' (fun ws0 : list V => match ws0 with
                                         | nil => false
                                         | w :: ws' => if beq_V v w then h_vs_op ws' else false
                                         end) ws_given) as [[ws [H_vs' H_ws_given]] | H_vs'].
    + rewrite -> H_vs'.
      case ws as [ | w ws'].
      * right; reflexivity.
      * case (beq_V v w) eqn:H_v_w.
        ** left.
           exists ws'.
           rewrite -> fold_unfold_rev_cons.
           rewrite <- app_assoc.
           rewrite -> fold_unfold_append_cons.
           rewrite -> fold_unfold_append_nil.
           Check (H_beq_V v w H_v_w).
           rewrite -> (H_beq_V v w H_v_w).
           split; [reflexivity | exact H_ws_given].
        ** right; reflexivity.
    + rewrite -> H_vs'.
      right; reflexivity.
Qed.

(* {SOUNDNESS_OF_REVTWO_VTWO} *)
Theorem soundness_of_rev2_v3 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_v3 V beq_V vs_given ws_given = true ->
      rev vs_given = ws_given.
(* {END} *)
Proof.
  unfold rev2_v3.
  intros V beq_V H_beq_V_is_sound vs_given ws_given H_true.
  Check (soundness_of_rev2'_v3 V beq_V H_beq_V_is_sound vs_given (fun ws : list V => match ws with
                                                                                     | nil => true
                                                                                     | _ :: _ => false
                                                                                     end) ws_given).
  destruct (soundness_of_rev2'_v3 V beq_V H_beq_V_is_sound vs_given (fun ws : list V => match ws with
                                                                                        | nil => true
                                                                                        | _ :: _ => false
                                                                                        end) ws_given) as [[ws [H_vs_given H_ws_given]] | H_vs_given].
  - rewrite -> H_true in H_vs_given.
    case ws as [ | w ws'].
    + rewrite -> app_nil_r in H_ws_given.
      exact H_ws_given.
    + discriminate H_vs_given.
  - rewrite -> H_true in H_vs_given.
    discriminate H_vs_given.
Qed.

(* ***** *)

(* {COMPLETENESS_OF_REVTWOPRIME_VTWO} *)
Lemma completeness_of_rev2'_v3 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs ws_pfx ws_sfx ws_given : list V,
      rev vs = ws_pfx ->
      ws_pfx ++ ws_sfx = ws_given ->
      forall h_vs_op : list V -> bool,
        rev2'_v3 V beq_V vs h_vs_op ws_given = h_vs_op ws_sfx.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_complete vs.
  induction vs as [ | v vs' IHvs']; intros ws_pfx ws ws_given H_rev H_ws_given H_vs_op.
  - rewrite -> fold_unfold_rev2'_v3_nil.
    rewrite -> fold_unfold_rev_nil in H_rev.
    rewrite <- H_rev in H_ws_given.
    rewrite -> fold_unfold_append_nil in H_ws_given.
    rewrite -> H_ws_given.
    reflexivity.
  - rewrite -> fold_unfold_rev2'_v3_cons.
    rewrite -> fold_unfold_rev_cons in H_rev.
    Check (IHvs' (rev vs') (v :: ws) ws_given (eq_refl (rev vs'))).
    (* wanted : rev vs' ++ v :: ws = ws_given *)
    rewrite <- H_rev in H_ws_given.
    rewrite <- app_assoc in H_ws_given.
    rewrite -> fold_unfold_append_cons in H_ws_given.
    rewrite -> fold_unfold_append_nil in H_ws_given.
    Check (IHvs' (rev vs') (v :: ws) ws_given (eq_refl (rev vs')) H_ws_given).
    Check (IHvs' (rev vs') (v :: ws) ws_given (eq_refl (rev vs')) H_ws_given (fun ws0 : list V => match ws0 with
                                                                                                  | nil => false
                                                                                                  | w :: ws' => if beq_V v w then H_vs_op ws' else false
                                                                                                  end)).
    rewrite -> (IHvs' (rev vs') (v :: ws) ws_given (eq_refl (rev vs')) H_ws_given (fun ws0 : list V => match ws0 with
                                                                                                       | nil => false
                                                                                                       | w :: ws' => if beq_V v w then H_vs_op ws' else false
                                                                                                       end)).
    Check (H_beq_V_is_complete v v (eq_refl v)).
    rewrite -> (H_beq_V_is_complete v v (eq_refl v)).
    reflexivity.
Qed.

(* {COMPLETENESS_OF_REVTWO_VTWO} *)
Theorem completeness_of_rev2_v3 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs_given ws_given : list V,
      rev vs_given = ws_given ->
      rev2_v3 V beq_V vs_given ws_given = true.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_complete vs_given ws_given H_rev.
  unfold rev2_v3.
  Check (completeness_of_rev2'_v3 V beq_V H_beq_V_is_complete vs_given (rev vs_given) nil ws_given (eq_refl (rev vs_given))).
  Check (app_nil_r (rev vs_given)).
  rewrite <- (app_nil_r (rev vs_given)) in H_rev.
  Check (completeness_of_rev2'_v3 V beq_V H_beq_V_is_complete vs_given (rev vs_given) nil ws_given (eq_refl (rev vs_given)) H_rev).
  Check (completeness_of_rev2'_v3 V beq_V H_beq_V_is_complete vs_given (rev vs_given) nil ws_given (eq_refl (rev vs_given)) H_rev (fun ws : list V => match ws with
                                                                                                                                                      | nil => true
                                                                                                                                                      | _ :: _ => false
                                                                                                                                                      end)).
  exact (completeness_of_rev2'_v3 V beq_V H_beq_V_is_complete vs_given (rev vs_given) nil ws_given (eq_refl (rev vs_given)) H_rev (fun ws : list V => match ws with
                                                                                                                                                      | nil => true
                                                                                                                                                      | _ :: _ => false
                                                                                                                                                      end)).
Qed.

(* ********** *)

(* {REVTWOPRIME_VTHREE} *)
Fixpoint rev2'_v4 (V : Type) (beq_V : V -> V -> bool)
                  (vs : list V) (ws_given : list V) : option (list V) :=
  match vs with
    nil      => Some ws_given
  | v :: vs' => match rev2'_v4 V beq_V vs' ws_given with
                  Some ws => match ws with
                               nil      => None
                             | w :: ws' => if beq_V v w then Some ws' else None
                             end
                | None    => None
                end
  end.
(* {END} *)

(* {REVTWO_VTHREE} *)
Definition rev2_v4 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  match rev2'_v4 V beq_V vs_given ws_given with
    Some ws => match ws with
                 nil      => true
               | w :: ws' => false
               end
  | None    => false
  end.
(* {END} *)

Compute (test_rev2 rev2_v4).

(* ***** *)

Lemma fold_unfold_rev2'_v4_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (ws_given : list V),
    rev2'_v4 V beq_V nil ws_given =
    Some ws_given.
Proof.
  fold_unfold_tactic rev2'_v4.
Qed.

Lemma fold_unfold_rev2'_v4_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs' : list V)
         (ws_given : list V),
    rev2'_v4 V beq_V (v :: vs') ws_given =
    match rev2'_v4 V beq_V vs' ws_given with
    | Some ws => match ws with
                 | nil      => None
                 | w :: ws' => if beq_V v w then Some ws' else None
                 end
    | None    => None
    end.
Proof.
  fold_unfold_tactic rev2'_v4.
Qed.

Lemma soundness_of_rev2'_v4_alt :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs ws_given : list V,
      (exists ws_pfx ws : list V,
          rev2'_v4 V beq_V vs ws_given = Some ws /\ rev vs = ws_pfx /\ ws_pfx ++ ws = ws_given) \/
      rev2'_v4 V beq_V vs ws_given = None.
Proof.
  intros V beq_V H_beq_V_is_sound vs ws_given.
  induction vs as [ | v vs' [[ws_pfx [ws [H_Some [H_rev H_ws_given]]]] | H_None]].
  - rewrite -> fold_unfold_rev2'_v4_nil.
    left.
    exists nil, ws_given.
    split; [reflexivity | split; [exact (fold_unfold_rev_nil V) | reflexivity]].
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_Some.
    case ws as [ | w ws'].
    + right.
      reflexivity.
    + case (beq_V v w) eqn:H_beq_V.
      * left.
        exists (ws_pfx ++ w :: nil), ws'.
        rewrite -> (H_beq_V_is_sound v w H_beq_V).
        rewrite <- app_assoc.
        rewrite -> fold_unfold_append_cons.
        rewrite -> fold_unfold_append_nil.
        rewrite -> fold_unfold_rev_cons.
        rewrite -> H_rev.
        split; [reflexivity | split; [reflexivity | exact H_ws_given]].
      * right; reflexivity.
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_None.
    right; reflexivity.
Qed.

(* {SOUNDNESS_OF_REVTWOPRIME_VTHREE} *)
Lemma soundness_of_rev2'_v4 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs ws_given : list V,
      (exists ws : list V,
          rev2'_v4 V beq_V vs ws_given = Some ws /\ rev vs ++ ws = ws_given) \/
      rev2'_v4 V beq_V vs ws_given = None.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_sound vs ws_given.
  induction vs as [ | v vs' [[ws [H_Some H_ws_given]] | H_None]].
  - rewrite -> fold_unfold_rev2'_v4_nil.
    left.
    exists ws_given.
    rewrite -> (fold_unfold_rev_nil V).
    rewrite -> fold_unfold_append_nil.
    split; reflexivity.
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_Some.
    case ws as [ | w ws'].
    + right.
      reflexivity.
    + case (beq_V v w) eqn:H_beq_V.
      * left.
        exists ws'. (* (ws_pfx ++ w :: nil) *)
        rewrite -> (H_beq_V_is_sound v w H_beq_V).
        rewrite -> fold_unfold_rev_cons.
        rewrite <- app_assoc.
        rewrite -> fold_unfold_append_cons.
        rewrite -> fold_unfold_append_nil.
        split; [reflexivity | exact H_ws_given].
      * right; reflexivity.
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_None.
    right; reflexivity.
Qed.

(*
Lemma about_rev2'_v4 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    forall vs ws_given : list V,
      (exists ws : list V,
          rev2'_v4 V beq_V vs ws_given = Some ws /\
          exists ws_pfx : list V,
            rev vs = ws_pfx /\ ws_pfx ++ ws = ws_given) \/
      (rev2'_v4 V beq_V vs ws_given = None /\
       (length ws_given < length vs \/
        (length vs <= length ws_given /\
         exists i : nat,
           i < length vs /\
           forall (v : V)
                  (vs' : list V),
             vs = v :: vs' ->
             nth i (rev vs) v <> nth i ws_given v))).
Proof.
  intros V beq_V H_beq_V_is_sound_and_complete vs ws_given.
  induction vs as [ | v vs' [[ws [H_Some [ws_pfx [H_rev H_ws_given]]]] |
                             [H_None [H_length | [H_length [i [H_i H_e]]]]]]].
  - rewrite -> fold_unfold_rev2'_v4_nil.
    left.
    exists ws_given.
    split.
    + reflexivity.
    + exists nil.
      split.
      * exact (fold_unfold_rev_nil V).
      * exact (fold_unfold_append_nil V ws_given).
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_Some.
    case ws as [ | w ws'].
    + right.
      split.
      * reflexivity.
      * left.
        rewrite -> fold_unfold_length_cons.
        rewrite -> app_nil_r in H_ws_given.
        rewrite <- H_rev in H_ws_given.
        rewrite <- H_ws_given.
        rewrite -> rev_length.
        Search (_ < S _).
        exact (Nat.lt_succ_diag_r (length vs')).
    + case (beq_V v w) eqn:H_beq_V.
      * left.
        exists ws'.
        split.
        ** reflexivity.
        ** exists (ws_pfx ++ w :: nil).
           destruct (H_beq_V_is_sound_and_complete v w) as [H_beq_V_is_sound _].
           rewrite -> (H_beq_V_is_sound H_beq_V).
           rewrite <- app_assoc.
           rewrite -> fold_unfold_append_cons.
           rewrite -> fold_unfold_append_nil.
           rewrite -> fold_unfold_rev_cons.
           rewrite -> H_rev.
           split; [reflexivity | exact H_ws_given].
      * right.
        split.
        ** reflexivity.
        ** right.
           split.
           *** rewrite -> fold_unfold_length_cons.
               rewrite <- H_rev in H_ws_given.
               rewrite <- H_ws_given.
               rewrite -> app_length.
               rewrite -> rev_length.
               rewrite -> fold_unfold_length_cons.
               Search (S _ + _ = _ + S _).
               rewrite <- plus_Snm_nSm.
               Search (_ <= _ + _).
               exact (le_plus_l (S (length vs')) (length ws')).
           *** exists (length vs').
               rewrite -> fold_unfold_length_cons.
               split.
               **** exact (Nat.lt_succ_diag_r (length vs')).
               **** intros x xs' H_x_xs'.
                    injection H_x_xs' as H_x H_xs'.
                    rewrite <- H_rev in H_ws_given.
                    rewrite <- H_ws_given.
                    rewrite -> fold_unfold_rev_cons.
                    rewrite <- rev_length.
                    Check (about_indexing_a_list V (rev vs') v nil x).
                    rewrite -> (about_indexing_a_list V (rev vs') v nil x).
                    rewrite -> (about_indexing_a_list V (rev vs') w ws' x).
                    destruct (H_beq_V_is_sound_and_complete v w) as [_ H_beq_V_is_complete].
                    Check (transposing_an_implication (v = w) (beq_V v w = true) H_beq_V_is_complete).
                    unfold not.
                    apply (transposing_an_implication (v = w) (beq_V v w = true) H_beq_V_is_complete).
                    rewrite -> H_beq_V.
                    intro H_absurd; discriminate H_absurd.
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_None.
    right.
    split.
    + reflexivity.
    + left.
      rewrite -> fold_unfold_length_cons.
      Search (_ < S _).
      Check (Nat.lt_succ_diag_r (length vs')). (* : length vs' < S (length vs') *)
      Search (_ < _ -> _ < _ -> _ < _).
      exact (Nat.lt_trans (length ws_given) (length vs') (S (length vs')) H_length (Nat.lt_succ_diag_r (length vs'))).
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_None.
    right.
    split.
    + reflexivity.
    + 
(*
      Search (_ <= _ -> _ < S _ -> _ = _).
      assert (sigh :
                forall a b : nat,
                  a <= b -> b < S a -> a = b).
      { intros a b H_a_le_b H_b_lt_Sa.
        Search (_ <= _ -> _ \/ _).
        destruct (le_lt_or_eq a b H_a_le_b) as [H_a_lt_b | H_a_eq_b].
        - Search (_ < S _ -> _ <= _).
          apply (lt_n_Sm_le b a) in H_b_lt_Sa.
          Search (_ <= _ -> _ < _ -> _ < _).
          Check (Nat.le_lt_trans b a b H_b_lt_Sa H_a_lt_b).
          Search (~(_ < _)).
          contradiction (Nat.lt_irrefl b (Nat.le_lt_trans b a b H_b_lt_Sa H_a_lt_b)).
        - exact H_a_eq_b. }
      Check (sigh (length vs') (length ws_given) H_length).
*)
      Search (_ <= _ -> _ \/ _).
      destruct (le_lt_or_eq (length vs') (length ws_given) H_length) as [H_lt | H_eq].
      * right.
        split.
        ** rewrite -> fold_unfold_length_cons.
           Search (_ < _ -> S _ <= _).
           exact (lt_le_S (length vs') (length ws_given) H_lt).
        ** exists (length vs').
           split.
           *** rewrite -> fold_unfold_length_cons.
               Search (_ < S _).
               exact (Nat.lt_succ_diag_r (length vs')).
           *** intros v' vs'' H_v'_vs''.
               injection H_v'_vs'' as H_v' H_vs''.
               rewrite <- H_v'.
(*
               apply H_e.
               Check (H_e v vs'
               rewrite -> fold_unfold_rev_cons.
               rewrite <- rev_length at 1.
               rewrite -> (about_indexing_a_list V (rev vs') v nil v).
*)               
               admit.
      * left.
        rewrite -> fold_unfold_length_cons.
        rewrite <- H_eq.
        exact (Nat.lt_succ_diag_r (length vs')).
Qed.
*)

(* {ABOUT_REV2PRIME_VTHREE} *)
Lemma about_rev2'_v4 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    forall vs ws_given : list V,
      (exists ws : list V,
          rev2'_v4 V beq_V vs ws_given = Some ws /\
          exists ws_pfx : list V,
            ws_pfx ++ ws = ws_given /\ rev vs = ws_pfx) \/
      (rev2'_v4 V beq_V vs ws_given = None /\
       (length ws_given < length vs \/
        (length vs <= length ws_given /\
         exists ws_pfx : list V,
           length ws_pfx = length vs /\
           (exists ws : list V,
               ws_pfx ++ ws = ws_given) /\
           rev vs <> ws_pfx))).
(* {END} *)
Proof.
Abort.
(*
  intros V beq_V H_beq_V_is_sound_and_complete vs ws_given.
  induction vs as [ | v vs' [[ws [H_Some [ws_pfx [H_ws_given H_rev]]]] |
                             [H_None [H_length | [H_length_vs [ws_pfx [H_length_ws_pfx [[ws H_ws] H_rev]]]]]]]].
  - rewrite -> fold_unfold_rev2'_v4_nil.
    left.
    exists ws_given.
    split.
    + reflexivity.
    + exists nil.
      split.
      * exact (fold_unfold_append_nil V ws_given).
      * exact (fold_unfold_rev_nil V).
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_Some.
    case ws as [ | w ws'].
    + right.
      split.
      * reflexivity.
      * left.
        rewrite -> fold_unfold_length_cons.
        rewrite -> app_nil_r in H_ws_given.
        rewrite <- H_rev in H_ws_given.
        rewrite <- H_ws_given.
        rewrite -> rev_length.
        Search (_ < S _).
        exact (Nat.lt_succ_diag_r (length vs')).
    + case (beq_V v w) eqn:H_beq_V.
      * left.
        exists ws'.
        split.
        ** reflexivity.
        ** exists (ws_pfx ++ w :: nil).
           destruct (H_beq_V_is_sound_and_complete v w) as [H_beq_V_is_sound _].
           rewrite -> (H_beq_V_is_sound H_beq_V).
           rewrite <- app_assoc.
           rewrite -> fold_unfold_append_cons.
           rewrite -> fold_unfold_append_nil.
           rewrite -> fold_unfold_rev_cons.
           rewrite -> H_rev.
           split; [exact H_ws_given | reflexivity].
      * right.
        split.
        ** reflexivity.
        ** right.
           split.
           *** rewrite -> fold_unfold_length_cons.
               rewrite <- H_rev in H_ws_given.
               rewrite <- H_ws_given.
               rewrite -> app_length.
               rewrite -> rev_length.
               rewrite -> fold_unfold_length_cons.
               Search (S _ + _ = _ + S _).
               rewrite <- plus_Snm_nSm.
               Search (_ <= _ + _).
               exact (le_plus_l (S (length vs')) (length ws')).
           *** exists (ws_pfx ++ w :: nil).
               split.
               **** rewrite -> app_length.
                    rewrite -> fold_unfold_length_cons.
                    rewrite -> fold_unfold_length_nil.
                    rewrite -> Nat.add_1_r.
                    rewrite -> fold_unfold_length_cons.
                    apply (f_equal (fun (vs : list V) => length vs)) in H_rev.
                    rewrite -> rev_length in H_rev.
                    rewrite -> H_rev.
                    reflexivity.
               **** split.
                    ***** exists ws'.
                          rewrite <- app_assoc.
                          rewrite -> fold_unfold_append_cons.
                          rewrite -> fold_unfold_append_nil.
                          exact H_ws_given.
                    ***** rewrite -> fold_unfold_rev_cons.
                          rewrite -> H_rev.
                          unfold not.
                          intro H_tmp.
                          Search (_ ++ _ = _ ++ _ -> _).
                          apply (app_inv_head ws_pfx (v :: nil) (w :: nil)) in H_tmp.
                          injection H_tmp as H_v_w.
                          destruct (H_beq_V_is_sound_and_complete v w) as [_ H_beq_V_is_complete].
                          rewrite -> (H_beq_V_is_complete H_v_w) in H_beq_V.
                          discriminate H_beq_V.
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_None.
    right.
    split.
    + reflexivity.
    + left.
      rewrite -> fold_unfold_length_cons.
      Search (_ < S _).
      Check (Nat.lt_succ_diag_r (length vs')). (* : length vs' < S (length vs') *)
      Search (_ < _ -> _ < _ -> _ < _).
      exact (Nat.lt_trans (length ws_given) (length vs') (S (length vs')) H_length (Nat.lt_succ_diag_r (length vs'))).
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> H_None.
    right.
    split.
    + reflexivity.
    + rewrite -> fold_unfold_length_cons.
      rewrite -> fold_unfold_rev_cons.
(*
      Search (_ <= _ -> _ < S _ -> _ = _).
      assert (sigh :
                forall a b : nat,
                  a <= b -> b < S a -> a = b).
      { intros a b H_a_le_b H_b_lt_Sa.
        Search (_ <= _ -> _ \/ _).
        destruct (le_lt_or_eq a b H_a_le_b) as [H_a_lt_b | H_a_eq_b].
        - Search (_ < S _ -> _ <= _).
          apply (lt_n_Sm_le b a) in H_b_lt_Sa.
          Search (_ <= _ -> _ < _ -> _ < _).
          Check (Nat.le_lt_trans b a b H_b_lt_Sa H_a_lt_b).
          Search (~(_ < _)).
          contradiction (Nat.lt_irrefl b (Nat.le_lt_trans b a b H_b_lt_Sa H_a_lt_b)).
        - exact H_a_eq_b. }
      Check (sigh (length vs') (length ws_given) H_length).
*)
      Search (_ <= _ -> _ \/ _).
      left.
      rewrite <- H_length_ws_pfx.
      rewrite <- H_ws.
      rewrite -> app_length.
      rewrite <- Nat.add_1_r.
      Search (_ = _ -> _ + _ < _ + _).

      destruct (le_lt_or_eq (length vs') (length ws_given) H_length_vs) as [H_lt | H_eq].
      * right.
        split.
        ** Search (_ < _ -> S _ <= _).
           exact (lt_le_S (length vs') (length ws_given) H_lt).
        ** exists ws_pfx.
           split.
           *** rewrite -> H_length_ws_pfx.
               admit.
           *** split.
               **** exists ws.
                    exact H_ws.
               **** unfold not.
                    intro H_ws_pfx.
                    apply (f_equal (fun (vs : list V) => length vs)) in H_ws_pfx.
                    rewrite -> app_length in H_ws_pfx.
                    rewrite -> rev_length in H_ws_pfx.
                    rewrite -> H_length_ws_pfx in H_ws_pfx.
                    rewrite -> fold_unfold_length_cons in H_ws_pfx.
                    rewrite -> fold_unfold_length_nil in H_ws_pfx.
                    rewrite -> Nat.add_1_r in H_ws_pfx.
                    Search (~(_ = S _)).
                    symmetry in H_ws_pfx.
                    Search (~(_ = S _)).
                    Check (n_Sn (length vs') H_ws_pfx).
                    exact (n_Sn (length vs') H_ws_pfx).
      * left.
        rewrite <- H_eq.
        exact (Nat.lt_succ_diag_r (length vs')).
Qed. *)

Theorem soundness_of_rev2_v4 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_v4 V beq_V vs_given ws_given = true ->
      rev vs_given = ws_given.
Proof.
  unfold rev2_v4.
  intros V beq_V H_beq_V_is_sound vs_given ws_given H_true.
  destruct (soundness_of_rev2'_v4_alt V beq_V H_beq_V_is_sound vs_given ws_given) as [[ws_pfx [ws [H_Some [H_rev H_ws_given]]]] | H_None].
  - rewrite -> H_Some in H_true.
    case ws as [ | w ws'].
    + rewrite -> app_nil_r in H_ws_given.
      rewrite -> H_ws_given in H_rev.
      exact H_rev.
    + discriminate H_true.
  - rewrite -> H_None in H_true.
    discriminate H_true.

  Restart.

  unfold rev2_v4.
  intros V beq_V H_beq_V_is_sound vs_given ws_given H_true.
  destruct (soundness_of_rev2'_v4 V beq_V H_beq_V_is_sound vs_given ws_given) as [[ws [H_Some H_ws_given]] | H_None].
  - rewrite -> H_Some in H_true.
    case ws as [ | w ws'].
    + rewrite -> app_nil_r in H_ws_given.
      exact H_ws_given.
    + discriminate H_true.
  - rewrite -> H_None in H_true.
    discriminate H_true.
Qed.

Lemma completeness_of_rev2'_v4_alt :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs vs_pfx_op ws_given : list V,
      rev vs ++ vs_pfx_op = ws_given ->
      exists ws_pfx ws : list V,
        rev2'_v4 V beq_V vs ws_given = Some ws /\
        length vs_pfx_op = length ws /\
        ws_pfx ++ ws = ws_given.
Proof.
  intros V beq_V H_beq_V_is_complete vs vs_pfx_op ws_given.
  revert vs_pfx_op.
  induction vs as [ | v vs' IHvs']; intros vs_pfx_op H_vs.
  - rewrite -> fold_unfold_rev2'_v4_nil.
    exists nil, ws_given.
    rewrite -> fold_unfold_rev_nil in H_vs.
    rewrite -> app_nil_l in H_vs.
    rewrite <- H_vs.
    rewrite -> app_nil_l.
    split; [reflexivity | split; reflexivity].
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> fold_unfold_rev_cons in H_vs.
    rewrite <- app_assoc in H_vs.
    rewrite -> fold_unfold_append_cons in H_vs.
    rewrite -> fold_unfold_append_nil in H_vs.
    Check (IHvs' (v :: vs_pfx_op) H_vs).
    destruct (IHvs' (v :: vs_pfx_op) H_vs) as [ws_pfx [ws [H_Some [H_length H_ws]]]].
    rewrite -> H_Some.
    case ws as [ | w ws'].
    + rewrite -> fold_unfold_length_cons in H_length.
      rewrite -> fold_unfold_length_nil in H_length.
      discriminate H_length.
    + rewrite ->2 fold_unfold_length_cons in H_length.
      injection H_length as H_length.
      case (beq_V v w) eqn:H_v_w.
      * exists (ws_pfx ++ w :: nil), ws'.
        rewrite <- app_assoc.
        rewrite -> fold_unfold_append_cons.
        rewrite -> fold_unfold_append_nil.
        split; [reflexivity | split; [exact H_length | exact H_ws]].
      * rewrite <- H_ws in H_vs.
        assert (foo :
                  forall (x1s x2s : list V)
                         (y1 y2 : V)
                         (z1s z2s : list V),
                    length z1s = length z2s ->
                    x1s ++ y1 :: z1s = x2s ++ y2 :: z2s ->
                    x1s = x2s /\ y1 = y2 /\ z1s = z2s).
        { intro x1s.
          induction x1s as [ | x1' x1s' IHx1s']; intros [ | x2' x2s'] y1 y2 z1s z2s H_length_z1s_z2s H_struct.
          - rewrite ->2 fold_unfold_append_nil in H_struct.
            injection H_struct as H_y1_y2 H_z1s_z2s.
            split; [reflexivity | split; [exact H_y1_y2 | exact H_z1s_z2s]].
          - rewrite -> fold_unfold_append_nil in H_struct.
            rewrite -> fold_unfold_append_cons in H_struct.
            apply (f_equal (fun (vs : list V) => length vs)) in H_struct.
            rewrite ->2 fold_unfold_length_cons in H_struct.
            injection H_struct as H_struct.
            rewrite -> app_length in H_struct.
            rewrite -> fold_unfold_length_cons in H_struct.
            rewrite -> Nat.add_comm in H_struct.
            Search (S _ + _ = _ + S _).
            rewrite -> plus_Snm_nSm in H_struct.
            rewrite <- (Nat.add_0_r (length z1s)) in H_struct.
            rewrite -> H_length_z1s_z2s in H_struct.
            Search (_ + _ = _ + _ -> _ = _).
            Check (plus_reg_l 0 (S (length x2s')) (length z2s) H_struct).
            discriminate (plus_reg_l 0 (S (length x2s')) (length z2s) H_struct).
          - rewrite -> fold_unfold_append_nil in H_struct.
            rewrite -> fold_unfold_append_cons in H_struct.
            apply (f_equal (fun (vs : list V) => length vs)) in H_struct.
            rewrite ->2 fold_unfold_length_cons in H_struct.
            injection H_struct as H_struct.
            rewrite -> app_length in H_struct.
            rewrite -> fold_unfold_length_cons in H_struct.
            rewrite -> Nat.add_comm in H_struct.
            Search (S _ + _ = _ + S _).
            rewrite -> plus_Snm_nSm in H_struct.
            rewrite <- (Nat.add_0_r (length z2s)) in H_struct.
            rewrite <- H_length_z1s_z2s in H_struct.
            Search (_ + _ = _ + _ -> _ = _).
            Check (plus_reg_l (S (length x1s')) 0 (length z1s) H_struct).
            discriminate (plus_reg_l (S (length x1s')) 0 (length z1s) H_struct).
          - rewrite ->2 fold_unfold_append_cons in H_struct.
            Check (IHx1s' x2s' y1 y2 z1s z2s H_length_z1s_z2s).
            injection H_struct as H_car H_cdr.
            Check (IHx1s' x2s' y1 y2 z1s z2s H_length_z1s_z2s H_cdr).
            destruct (IHx1s' x2s' y1 y2 z1s z2s H_length_z1s_z2s H_cdr) as [H_x1s'_x2s' [H_y1_y2 H_z1s_z2s]].
            rewrite -> H_car.
            rewrite -> H_x1s'_x2s'.
            rewrite -> H_y1_y2.
            rewrite -> H_z1s_z2s.
            split; [reflexivity | split; reflexivity]. }
        Check (foo (rev vs') ws_pfx v w vs_pfx_op ws' H_length H_vs).
        destruct (foo (rev vs') ws_pfx v w vs_pfx_op ws' H_length H_vs) as [_ [H_key _]].
        rewrite -> (H_beq_V_is_complete v w H_key) in H_v_w.
        discriminate H_v_w.
Qed.

Lemma completeness_of_rev2'_v4_simpler :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs vs_pfx_op ws_given : list V,
      rev vs ++ vs_pfx_op = ws_given ->
      exists ws : list V,
        rev2'_v4 V beq_V vs ws_given = Some ws /\
        length vs_pfx_op = length ws /\
        rev vs ++ ws = ws_given.
Proof.
  intros V beq_V H_beq_V_is_complete H_beq_V_is_sound vs vs_pfx_op ws_given.
  revert vs_pfx_op.
  induction vs as [ | v vs' IHvs']; intros vs_pfx_op H_vs.
  - rewrite -> fold_unfold_rev2'_v4_nil.
    exists ws_given.
    revert H_vs.
    rewrite -> fold_unfold_rev_nil.
    rewrite ->2 app_nil_l.
    intro H_vs.
    rewrite -> H_vs.
    split; [reflexivity | split; reflexivity].
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> fold_unfold_rev_cons in H_vs.
    rewrite <- app_assoc in H_vs.
    rewrite -> fold_unfold_append_cons in H_vs.
    rewrite -> fold_unfold_append_nil in H_vs.
    Check (IHvs' (v :: vs_pfx_op) H_vs).
    destruct (IHvs' (v :: vs_pfx_op) H_vs) as [ws [H_Some [H_length H_ws]]].
    rewrite -> H_Some.
    case ws as [ | w ws'].
    + rewrite -> fold_unfold_length_cons in H_length.
      rewrite -> fold_unfold_length_nil in H_length.
      discriminate H_length.
    + rewrite ->2 fold_unfold_length_cons in H_length.
      injection H_length as H_length.
      case (beq_V v w) eqn:H_v_w.
      * exists ws'.
        rewrite -> fold_unfold_rev_cons.
        rewrite <- app_assoc.
        rewrite -> fold_unfold_append_cons.
        rewrite -> fold_unfold_append_nil.
        rewrite -> (H_beq_V_is_sound v w H_v_w).
        split; [reflexivity | split; [exact H_length | exact H_ws]].
      * rewrite <- H_ws in H_vs.
        assert (foo :
                  forall (x1s x2s : list V)
                         (y1 y2 : V)
                         (z1s z2s : list V),
                    length z1s = length z2s ->
                    x1s ++ y1 :: z1s = x2s ++ y2 :: z2s ->
                    x1s = x2s /\ y1 = y2 /\ z1s = z2s).
        { intro x1s.
          induction x1s as [ | x1' x1s' IHx1s']; intros [ | x2' x2s'] y1 y2 z1s z2s H_length_z1s_z2s H_struct.
          - rewrite ->2 fold_unfold_append_nil in H_struct.
            injection H_struct as H_y1_y2 H_z1s_z2s.
            split; [reflexivity | split; [exact H_y1_y2 | exact H_z1s_z2s]].
          - rewrite -> fold_unfold_append_nil in H_struct.
            rewrite -> fold_unfold_append_cons in H_struct.
            apply (f_equal (fun (vs : list V) => length vs)) in H_struct.
            rewrite ->2 fold_unfold_length_cons in H_struct.
            injection H_struct as H_struct.
            rewrite -> app_length in H_struct.
            rewrite -> fold_unfold_length_cons in H_struct.
            rewrite -> Nat.add_comm in H_struct.
            Search (S _ + _ = _ + S _).
            rewrite -> plus_Snm_nSm in H_struct.
            rewrite <- (Nat.add_0_r (length z1s)) in H_struct.
            rewrite -> H_length_z1s_z2s in H_struct.
            Search (_ + _ = _ + _ -> _ = _).
            Check (plus_reg_l 0 (S (length x2s')) (length z2s) H_struct).
            discriminate (plus_reg_l 0 (S (length x2s')) (length z2s) H_struct).
          - rewrite -> fold_unfold_append_nil in H_struct.
            rewrite -> fold_unfold_append_cons in H_struct.
            apply (f_equal (fun (vs : list V) => length vs)) in H_struct.
            rewrite ->2 fold_unfold_length_cons in H_struct.
            injection H_struct as H_struct.
            rewrite -> app_length in H_struct.
            rewrite -> fold_unfold_length_cons in H_struct.
            rewrite -> Nat.add_comm in H_struct.
            Search (S _ + _ = _ + S _).
            rewrite -> plus_Snm_nSm in H_struct.
            rewrite <- (Nat.add_0_r (length z2s)) in H_struct.
            rewrite <- H_length_z1s_z2s in H_struct.
            Search (_ + _ = _ + _ -> _ = _).
            Check (plus_reg_l (S (length x1s')) 0 (length z1s) H_struct).
            discriminate (plus_reg_l (S (length x1s')) 0 (length z1s) H_struct).
          - rewrite ->2 fold_unfold_append_cons in H_struct.
            Check (IHx1s' x2s' y1 y2 z1s z2s H_length_z1s_z2s).
            injection H_struct as H_car H_cdr.
            Check (IHx1s' x2s' y1 y2 z1s z2s H_length_z1s_z2s H_cdr).
            destruct (IHx1s' x2s' y1 y2 z1s z2s H_length_z1s_z2s H_cdr) as [H_x1s'_x2s' [H_y1_y2 H_z1s_z2s]].
            rewrite -> H_car.
            rewrite -> H_x1s'_x2s'.
            rewrite -> H_y1_y2.
            rewrite -> H_z1s_z2s.
            split; [reflexivity | split; reflexivity]. }
        Check (foo (rev vs') (rev vs') v w vs_pfx_op ws' H_length H_vs).
        destruct (foo (rev vs') (rev vs') v w vs_pfx_op ws' H_length H_vs) as [_ [H_key _]].
        rewrite -> (H_beq_V_is_complete v w H_key) in H_v_w.
        discriminate H_v_w.
Qed.

(* {COMPLETENESS_OF_REVTWOPRIME_VTHREE} *)
Lemma completeness_of_rev2'_v4 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs ws ws_given : list V,
      rev vs ++ ws = ws_given ->
      rev2'_v4 V beq_V vs ws_given = Some ws.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_complete vs.
  induction vs as [ | v vs' IHvs']; intros ws ws_given H_ws_given.
  - rewrite -> fold_unfold_rev2'_v4_nil.
    rewrite -> fold_unfold_rev_nil in H_ws_given.
    rewrite -> app_nil_l in H_ws_given.
    rewrite -> H_ws_given.
    reflexivity.
  - rewrite -> fold_unfold_rev2'_v4_cons.
    rewrite -> fold_unfold_rev_cons in H_ws_given.
    rewrite <- app_assoc in H_ws_given.
    rewrite -> fold_unfold_append_cons in H_ws_given.
    rewrite -> fold_unfold_append_nil in H_ws_given.
    Check (IHvs' (v :: ws) ws_given H_ws_given).
    rewrite -> (IHvs' (v :: ws) ws_given H_ws_given).
    Check (H_beq_V_is_complete v v (eq_refl v)).
    rewrite -> (H_beq_V_is_complete v v (eq_refl v)).
    reflexivity.
Qed.

Theorem completeness_of_rev2_v4 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs_given ws_given : list V,
      rev vs_given = ws_given ->
      rev2_v4 V beq_V vs_given ws_given = true.
Proof.
  unfold rev2_v4.
  intros V beq_V H_beq_V_is_sound H_beq_V_is_complete vs_given ws_given H_rev.
  rewrite <- (app_nil_r (rev vs_given)) in H_rev.
  Check (completeness_of_rev2'_v4_alt V beq_V H_beq_V_is_complete vs_given nil ws_given H_rev).
  destruct (completeness_of_rev2'_v4_alt V beq_V H_beq_V_is_complete vs_given nil ws_given H_rev) as [ws_pfx [ws [H_Some [H_length H_ws_given]]]].
  rewrite -> H_Some.
  rewrite -> fold_unfold_length_nil in H_length.
  rewrite -> (about_a_list_of_length_zero V ws H_length).
  reflexivity.

  Restart.

  unfold rev2_v4.
  intros V beq_V H_beq_V_is_sound H_beq_V_is_complete vs_given ws_given H_rev.
  rewrite <- (app_nil_r (rev vs_given)) in H_rev.
  Check (completeness_of_rev2'_v4_simpler V beq_V H_beq_V_is_complete H_beq_V_is_sound vs_given nil ws_given H_rev).
  destruct (completeness_of_rev2'_v4_simpler V beq_V H_beq_V_is_complete H_beq_V_is_sound vs_given nil ws_given H_rev) as [ws [H_Some [H_length H_ws_given]]].
  rewrite -> H_Some.
  rewrite -> fold_unfold_length_nil in H_length.
  rewrite -> (about_a_list_of_length_zero V ws H_length).
  reflexivity.

  Restart.

  unfold rev2_v4.
  intros V beq_V H_beq_V_is_sound H_beq_V_is_complete vs_given ws_given H_rev.
  rewrite <- (app_nil_r (rev vs_given)) in H_rev.
  Check (completeness_of_rev2'_v4 V beq_V H_beq_V_is_complete vs_given nil ws_given H_rev).
  rewrite -> (completeness_of_rev2'_v4 V beq_V H_beq_V_is_complete vs_given nil ws_given H_rev).
  reflexivity.
Qed.

(*
  destruct (about_rev2'_v4 V beq_V H_beq_V_is_sound vs_given ws_given) as [[ws_pfx [ws [H_Some [H_rev H_ws_given]]]] | H_None].
  - rewrite -> H_Some.
    case ws as [ | w ws].
    + reflexivity.
    + rewrite <- H_vs_given in H_ws_given.
      rewrite <- H_rev in H_ws_given.
      rewrite <- (app_nil_r (rev vs_given)) in H_ws_given at 2.
      Search (_ ++ _ = _ -> _ = _).
      Check (app_inv_head (rev vs_given) (w :: ws) nil H_ws_given).
      discriminate (app_inv_head (rev vs_given) (w :: ws) nil H_ws_given).
  - rewrite -> H_None.

  Restart.

  unfold rev2_v4.
  intros V beq_V H_beq_V_is_sound_and_complete vs_given ws_given H_vs_given.
  destruct (about_rev2'_v4 V beq_V H_beq_V_is_sound_and_complete vs_given ws_given) as [[ws [H_Some [ws_pfx [H_rev H_ws_given]]]] |
                                                                                        [H_None [H_length | [H_length_vs [ws_pfx [H_length_pfx [[ws H_ws] H_rev]]]]]]].
  - rewrite -> H_Some.
    case ws as [ | w ws].
    + reflexivity.
    + rewrite <- H_vs_given in H_rev.
      rewrite <- H_rev in H_ws_given.
      rewrite <- (app_nil_r ws_pfx) in H_ws_given at 2.
      Search (_ ++ _ = _ -> _ = _).
      Check (app_inv_head ws_pfx (w :: ws) nil H_ws_given).
      discriminate (app_inv_head ws_pfx (w :: ws) nil H_ws_given).
  - Check (f_equal (fun (vs : list V) => length vs) H_vs_given).
    apply (f_equal (fun (vs : list V) => length vs)) in H_vs_given.
    rewrite -> rev_length in H_vs_given.
    rewrite -> H_vs_given in H_length.
    Search (~(_ < _)).
    contradiction (Nat.lt_irrefl (length ws_given) H_length).
  - rewrite <- H_vs_given in H_ws.
    rewrite <- H_ws in H_rev.
    apply (f_equal (fun (vs : list V) => length vs)) in H_ws.
    rewrite -> rev_length in H_ws.
    rewrite -> app_length in H_ws.
    rewrite <- (Nat.add_0_r (length vs_given)) in H_ws.
    rewrite <- H_length_pfx in H_ws.
    Search (_ + _ = _ + _ -> _ = _).
    apply (plus_reg_l (length ws) 0 (length ws_pfx)) in H_ws.
    symmetry in H_ws.
    Check (about_a_list_of_length_zero V ws H_ws).
    rewrite -> (about_a_list_of_length_zero V ws H_ws) in H_rev.
    rewrite -> app_nil_r in H_rev.
    contradiction (H_rev (eq_refl ws_pfx)).
Qed.
*)

(* ********** *)

(* and now with the insight *)

(* ********** *)

(* Refunctionalized version of rev2_w2 and lightweight-fused counterpart of rev2_x1 (which coincide): *)

(*
Fixpoint rev2'_w3 (V : Type) (beq_V : V -> V -> bool)
                  (vs : list V) (h_vs_op : list V -> bool) (ws ws_given : list V) : bool :=
  match vs with
  | nil      => match ws with
                | nil      => h_vs_op ws_given
                | w :: ws' => false
                end
  | v :: vs' => match ws with
                | nil      => false
                | w :: ws' => rev2'_w3 V beq_V vs' (fun ws =>
                                                      match ws with
                                                      | nil      => false
                                                      | w :: ws' => if beq_V v w
                                                                    then h_vs_op ws'
                                                                    else false
                                                      end) ws' ws_given
                end
  end.
*)

(* {REVTWOPRIME_WTWO} *)
Fixpoint rev2'_w3 (V : Type) (beq_V : V -> V -> bool)
                  (vs ws ws_given : list V) (k : list V -> bool) : bool :=
  match vs, ws with
    nil,      nil      => k ws_given
  | nil,      _ :: _   => false
  | _ ::  _ , nil      => false
  | v :: vs', _ :: ws' => rev2'_w3 V beq_V vs' ws' ws_given (fun xs =>
                                                               match xs with
                                                                 nil      => false
                                                               | x :: xs' => if beq_V v x
                                                                             then k xs'
                                                                             else false
                                                               end) 
  end.
(* {END} *)

(* {REVTWO_WTWO} *)
Definition rev2_w3 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  rev2'_w3 V beq_V vs_given ws_given ws_given (fun xs => match xs with
                                                           nil    => true
                                                         | _ :: _ => false
                                                         end).
(* {END} *)

Compute (test_rev2 rev2_w3).

(* ***** *)

Lemma fold_unfold_rev2'_w3_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (ws ws_given : list V)
         (k : list V -> bool),
    rev2'_w3 V beq_V nil ws ws_given k =
    match ws with
    | nil =>
      k ws_given
    | w :: ws' =>
      false
    end.
Proof.
  fold_unfold_tactic rev2'_w3.
Qed.

Lemma fold_unfold_rev2'_w3_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs' ws ws_given : list V)
         (k : list V -> bool),
    rev2'_w3 V beq_V (v :: vs') ws ws_given k =
    match ws with
    | nil =>
      false
    | w :: ws' =>
      rev2'_w3 V beq_V vs' ws' ws_given (fun ws =>
                                           match ws with
                                           | nil =>  (* impossible case *)
                                             false   (* bogus value *)
                                           | w :: ws' =>
                                             if beq_V v w
                                             then k ws'
                                             else false
                                           end)
    end.
Proof.
  fold_unfold_tactic rev2'_w3.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_REVTWOPRIME_WTWO} *)
Lemma soundness_of_rev2'_w3 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall (vs ws ws_given : list V) (k : list V -> bool),
      (exists ws_sfx : list V,
          rev2'_w3 V beq_V vs ws ws_given k = k ws_sfx /\ rev vs ++ ws_sfx = ws_given) \/
      rev2'_w3 V beq_V vs ws ws_given k = false.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_sound vs ws ws_given.
  revert ws.
  induction vs as [ | v vs' IHvs']; intros [ | w ws'] h_vs_op.
  - rewrite -> fold_unfold_rev2'_w3_nil.
    rewrite -> fold_unfold_rev_nil.
    left.
    exists ws_given.
    rewrite -> fold_unfold_append_nil.
    split; reflexivity.
  - rewrite -> fold_unfold_rev2'_w3_nil.
    right; reflexivity.
  - rewrite -> fold_unfold_rev2'_w3_cons.
    right; reflexivity.
  - rewrite -> fold_unfold_rev2'_w3_cons.
    Check (IHvs' ws' (fun ws : list V => match ws with
                                         | nil => false
                                         | w0 :: ws'0 => if beq_V v w0 then h_vs_op ws'0 else false
                                         end)).
    destruct (IHvs' ws' (fun ws : list V => match ws with
                                            | nil => false
                                            | w0 :: ws'0 => if beq_V v w0 then h_vs_op ws'0 else false
                                            end)) as [[ws_sfx [H_vs' H_ws_given]] | H_vs'].
    + rewrite -> H_vs'.
      case ws_sfx as [ | w' ws_sfx'].
      * right; reflexivity.
      * case (beq_V v w') eqn:H_v_w'.
        ** left.
           exists ws_sfx'.
           rewrite -> fold_unfold_rev_cons.
           rewrite <- app_assoc.
           rewrite -> fold_unfold_append_cons.
           rewrite -> fold_unfold_append_nil.
           Check (H_beq_V_is_sound v w' H_v_w').
           rewrite -> (H_beq_V_is_sound v w' H_v_w').
           split; [reflexivity | exact H_ws_given].
        ** right; reflexivity.
    + rewrite -> H_vs'.
      right; reflexivity.
Qed.

(* {SOUNDNESS_OF_REVTWO_WTWO} *)
Theorem soundness_of_rev2_w3 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_w3 V beq_V vs_given ws_given = true -> rev vs_given = ws_given.
(* {END} *)
Proof.
  unfold rev2_w3.
  intros V beq_V H_beq_V vs_given ws_given H_true.
  Check (soundness_of_rev2'_w3 V beq_V H_beq_V vs_given ws_given ws_given (fun ws : list V => match ws with
                                                                                              | nil => true
                                                                                              | _ :: _ => false
                                                                                              end)).
  destruct (soundness_of_rev2'_w3 V beq_V H_beq_V vs_given ws_given ws_given (fun ws : list V => match ws with
                                                                                                 | nil => true
                                                                                                 | _ :: _ => false
                                                                                                 end)) as [[ws_sfx [H_rev2'_w3 H_ws_given]] | H_rev2'_w3].
  - rewrite -> H_true in H_rev2'_w3.
    case ws_sfx as [ | w ws_sfx'].
    + rewrite -> app_nil_r in H_ws_given.
      exact H_ws_given.
    + discriminate H_rev2'_w3.
  - rewrite -> H_true in H_rev2'_w3.
    discriminate H_rev2'_w3.
Qed.

(* ***** *)

(* {COMPLETENESS_OF_REVTWOPRIME_WTWO} *)
Lemma completeness_of_rev2'_w3 :
 forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs ws ws_pfx ws_sfx ws_given : list V,
      length vs = length ws ->
      rev vs = ws_pfx ->
      ws_pfx ++ ws_sfx = ws_given ->
      forall k : list V -> bool,
        rev2'_w3 V beq_V vs ws ws_given k = k ws_sfx.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_complete vs.
  induction vs as [ | v vs' IHvs']; intros [ | w ws'] ws_pfx ws_sfx ws_given H_length H_rev H_ws_given h_vs_op.
  - rewrite -> fold_unfold_rev2'_w3_nil.
    rewrite -> fold_unfold_rev_nil in H_rev.
    rewrite <- H_rev in H_ws_given.
    rewrite -> fold_unfold_append_nil in H_ws_given.
    rewrite -> H_ws_given.
    reflexivity.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite -> fold_unfold_rev2'_w3_cons.
    rewrite -> fold_unfold_rev_cons in H_rev.
    Check (IHvs' (rev vs') ws').
    (* wanted : rev vs' ++ v :: ws = ws_given *)
    rewrite <- H_rev in H_ws_given.
    rewrite <- app_assoc in H_ws_given.
    rewrite -> fold_unfold_append_cons in H_ws_given.
    rewrite -> fold_unfold_append_nil in H_ws_given.
    Check (IHvs' ws' (rev vs')).
    Check (IHvs' ws' (rev vs') (v :: ws_sfx) ws_given).
    rewrite ->2 fold_unfold_length_cons in H_length.
    injection H_length as H_length.
    Check (IHvs' ws' (rev vs') (v :: ws_sfx) ws_given).
    Check (IHvs' ws' (rev vs') (v :: ws_sfx) ws_given H_length).
    Check (IHvs' ws' (rev vs') (v :: ws_sfx) ws_given H_length (eq_refl (rev vs'))).
    Check (IHvs' ws' (rev vs') (v :: ws_sfx) ws_given H_length (eq_refl (rev vs')) H_ws_given).
    Check (IHvs' ws' (rev vs') (v :: ws_sfx) ws_given H_length (eq_refl (rev vs')) H_ws_given (fun ws : list V => match ws with
                                                                                                                  | nil => false
                                                                                                                  | w0 :: ws'0 => if beq_V v w0 then h_vs_op ws'0 else false
                                                                                                                  end)).
    rewrite -> (IHvs' ws' (rev vs') (v :: ws_sfx) ws_given H_length (eq_refl (rev vs')) H_ws_given (fun ws : list V => match ws with
                                                                                                                       | nil => false
                                                                                                                       | w0 :: ws'0 => if beq_V v w0 then h_vs_op ws'0 else false
                                                                                                                       end)).
    Check (H_beq_V_is_complete v v (eq_refl v)).
    rewrite -> (H_beq_V_is_complete v v (eq_refl v)).
    reflexivity.
Qed.

(* {COMPLETENESS_OF_REVTWO_WTWO} *)
Theorem completeness_of_rev2_w3 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs_given ws_given : list V,
      rev vs_given = ws_given -> rev2_w3 V beq_V vs_given ws_given = true.
(* {END} *)
Proof.
  unfold rev2_w3.
  intros V beq_V H_beq_V_is_complete vs_given ws_given H_rev.
  Check (completeness_of_rev2'_w3 V beq_V H_beq_V_is_complete vs_given ws_given nil ws_given ws_given).
  assert (H_length := H_rev).
  Check (f_equal (fun (vs : list V) => length vs) H_length).
  apply (f_equal (fun (vs : list V) => length vs)) in H_length.
  rewrite -> rev_length in H_length.
  Check (completeness_of_rev2'_w3 V beq_V H_beq_V_is_complete vs_given ws_given ws_given nil ws_given H_length).
  Check (completeness_of_rev2'_w3 V beq_V H_beq_V_is_complete vs_given ws_given ws_given nil ws_given H_length H_rev).
  Check (app_nil_r ws_given).
  Check (completeness_of_rev2'_w3 V beq_V H_beq_V_is_complete vs_given ws_given ws_given nil ws_given H_length H_rev (app_nil_r ws_given)).
  Check (completeness_of_rev2'_w3 V beq_V H_beq_V_is_complete vs_given ws_given ws_given nil ws_given H_length H_rev (app_nil_r ws_given) (fun ws : list V => match ws with
                                                                                                                                                              | nil => true
                                                                                                                                                              | _ :: _ => false
                                                                                                                                                              end)).
  exact (completeness_of_rev2'_w3 V beq_V H_beq_V_is_complete vs_given ws_given ws_given nil ws_given H_length H_rev (app_nil_r ws_given) (fun ws : list V => match ws with
                                                                                                                                                              | nil => true
                                                                                                                                                              | _ :: _ => false
                                                                                                                                                              end)).
Qed.

(* ********** *)

(* Lightweight-fused counterpart of rev2_w1: *)

(*
Fixpoint rev2''_w2 (V : Type) (beq_V : V -> V -> bool) (vs_op ws : list V) : bool :=
  match vs_op with
  | nil         => match ws with
                   | nil      => true
                   | w :: ws' => false
                   end
  | v :: vs'_op => match ws with
                   | nil      => false
                   | w :: ws' => if beq_V v w
                                 then rev2''_w2 V beq_V vs'_op ws'
                                 else false
                   end
  end.
*)

(* {REVTWOSECOND_WONE} *)
Fixpoint rev2''_w2 (V : Type) (beq_V : V -> V -> bool) (vs_op xs : list V) : bool :=
  match vs_op, xs with
    nil,         nil      => true
  | nil,         _ ::  _  => false
  | _ ::    _  , nil      => false
  | v :: vs'_op, x :: xs' => if beq_V v x
                             then rev2''_w2 V beq_V vs'_op xs'
                             else false
  end.
(* {END} *)

(*
Fixpoint rev2'_w2 (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V) : bool :=
  match vs with
  | nil      => match ws with
                | nil      => rev2''_w2 V beq_V vs_op ws_given
                | w :: ws' => false
                end
  | v :: vs' => match ws with
                | nil      => false
                | w :: ws' => rev2'_w2 V beq_V vs' (v :: vs_op) ws' ws_given
                end
  end.
*)

(* {REVTWOPRIME_WONE} *)
Fixpoint rev2'_w2 (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V) :=
  match vs, ws with
    nil,      nil      => rev2''_w2 V beq_V vs_op ws_given
  | nil,      w :: ws' => false
  | v :: vs', nil      => false
  | v :: vs', w :: ws' => rev2'_w2 V beq_V vs' (v :: vs_op) ws' ws_given
  end.
(* {END} *)

(* {REVTWO_WONE} *)
Definition rev2_w2 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  rev2'_w2 V beq_V vs_given nil ws_given ws_given.
(* {END} *)

Compute (test_rev2 rev2_w2).

(* ***** *)

Lemma fold_unfold_rev2''_w2_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (ws : list V),
    rev2''_w2 V beq_V nil ws =
    match ws with
    | nil =>
      true
    | w :: ws' =>
      false  (* impossible case *)
    end.
Proof.
  fold_unfold_tactic rev2''_w2.
Qed.

Lemma fold_unfold_rev2''_w2_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs'_op ws : list V),
    rev2''_w2 V beq_V (v :: vs'_op) ws =
    match ws with
    | nil =>
      false  (* impossible case *)
    | w :: ws' =>
      if beq_V v w
      then rev2''_w2 V beq_V vs'_op ws'
      else false
    end.
Proof.
  fold_unfold_tactic rev2''_w2.
Qed.

Lemma fold_unfold_rev2'_w2_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (vs_op ws ws_given : list V),
    rev2'_w2 V beq_V nil vs_op ws ws_given =
    match ws with
    | nil =>
      rev2''_w2 V beq_V vs_op ws_given
    | w :: ws' =>
      false
    end.
Proof.
  fold_unfold_tactic rev2'_w2.
Qed.

Lemma fold_unfold_rev2'_w2_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs' vs_op ws ws_given : list V),
    rev2'_w2 V beq_V (v :: vs') vs_op ws ws_given =
    match ws with
    | nil =>
      false
    | w :: ws' =>
      rev2'_w2 V beq_V vs' (v :: vs_op) ws' ws_given
    end.
Proof.
  fold_unfold_tactic rev2'_w2.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_REVTWOSECOND_WONE} *)
Lemma soundness_of_rev2''_w2 :
  forall (V : Type)
         (beq_V : V -> V -> bool),
    (forall v v' : V,
        beq_V v v' = true -> v = v') ->
    forall vs_op ws : list V,
      rev2''_w2 V beq_V vs_op ws = true ->
      vs_op = ws.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_sound vs.
  induction vs as [ | v vs' IHvs']; intros [ | w ws'] H_true.
  - reflexivity.
  - rewrite -> fold_unfold_rev2''_w2_nil in H_true.
    discriminate H_true.
  - rewrite -> fold_unfold_rev2''_w2_cons in H_true.
    discriminate H_true.
  - rewrite -> fold_unfold_rev2''_w2_cons in H_true.
    case (beq_V v w) eqn:H_beq_V.
    + rewrite -> (H_beq_V_is_sound v w H_beq_V).
      rewrite -> (IHvs' ws' H_true).
      reflexivity.
    + discriminate H_true.
Qed.

(* {SOUNDNESS_OF_REVTWOPRIME_WONE} *)
Lemma about_rev2'_w2 :
  forall (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V),
  (exists vs_given_op : list V,
      rev2'_w2 V beq_V vs vs_op ws ws_given = rev2''_w2 V beq_V vs_given_op ws_given /\
      rev vs ++ vs_op = vs_given_op /\ length vs = length ws) \/
  (rev2'_w2 V beq_V vs vs_op ws ws_given = false /\ length vs <> length ws).
(* {END} *)
Proof.
  intros V beq_V vs vs_op ws ws_given.
  revert vs_op ws.
  induction vs as [ | v vs' IHvs']; intros vs_op [ | w ws'].
  - rewrite -> fold_unfold_rev2'_w2_nil.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_append_nil.
    left.
    exists vs_op.
    split; [reflexivity | split; reflexivity].
  - rewrite -> fold_unfold_rev2'_w2_nil.
    right.
    split.
    + reflexivity.
    + rewrite -> fold_unfold_length_nil.
      rewrite -> fold_unfold_length_cons.
      unfold not; intro H_absurd; discriminate H_absurd.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    right.
    split.
    + reflexivity.
    + rewrite -> fold_unfold_length_nil.
      rewrite -> fold_unfold_length_cons.
      unfold not; intro H_absurd; discriminate H_absurd.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    rewrite -> fold_unfold_rev_cons.
    rewrite <- app_assoc.
    rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_append_nil.
    destruct (IHvs' (v :: vs_op) ws') as [[vs'_given_op [H_aux [H_vs'_given_op H_length]]] | [H_aux H_length]].
    + left.
      exists vs'_given_op.
      split.
      * exact H_aux.
      * split.
        ** exact H_vs'_given_op.
        ** rewrite ->2 fold_unfold_length_cons.
           rewrite -> H_length; reflexivity.
    + right.
      split.
      * exact H_aux.
      * rewrite ->2 fold_unfold_length_cons.
        unfold not.
        intro H_length'.
        injection H_length' as H_length'.
        revert H_length'.
        exact H_length.
Qed.      

(* unneeded:
Lemma about_rev2'_w2 :
  forall (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V),
    length vs = length ws ->
    exists vs_given_op : list V,
      rev2'_w2 V beq_V vs vs_op ws ws_given = rev2''_w2 V beq_V vs_given_op ws_given
      /\ rev vs ++ vs_op = vs_given_op.
(* {END} *)
Proof.
  intros V beq_V vs vs_op ws ws_given H_length.
  revert vs_op ws H_length.
  induction vs as [ | v vs' IHvs']; intros vs_op [ | w ws'] H_length.
  - rewrite -> fold_unfold_rev2'_w2_nil.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_append_nil.
    exists vs_op.
    split; reflexivity.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    rewrite ->2 fold_unfold_length_cons in H_length.
    injection H_length as H_length.
    rewrite -> fold_unfold_rev_cons.
    rewrite <- app_assoc.
    rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_append_nil.
    destruct (IHvs' (v :: vs_op) ws' H_length) as [vs'_given_op [H_aux H_vs'_given_op]].
    exists vs'_given_op.
    exact (conj H_aux H_vs'_given_op).
Qed.

(* {SOUNDNESS_OF_REVTWOPRIME_WONEPRIME} *)
Lemma about_rev2'_w2' :
  forall (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V),
    length vs <> length ws ->
    rev2'_w2 V beq_V vs vs_op ws ws_given = false.
(* {END} *)
Proof.
  intros V beq_V vs vs_op ws ws_given H_length.
  revert vs_op ws H_length.
  induction vs as [ | v vs' IHvs']; intros vs_op [ | w ws'] H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    contradiction (H_length (eq_refl 0)).
  - rewrite -> fold_unfold_rev2'_w2_nil.
    reflexivity.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    reflexivity.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    rewrite ->2 fold_unfold_length_cons in H_length.
    Search (S _ <> S _ -> _ <> _).
    unfold not in H_length.
    assert (H_tmp : forall i j : nat, (S i = S j -> False) -> i = j -> False).
    { intros i j H_S H_eq.
      apply H_S.
      rewrite -> H_eq.
      reflexivity. }
    Check (H_tmp (length vs') (length ws') H_length).
    Check (IHvs' (v :: vs_op) ws' (H_tmp (length vs') (length ws') H_length)).
    exact (IHvs' (v :: vs_op) ws' (H_tmp (length vs') (length ws') H_length)).
Qed.
*)

(* {SOUNDNESS_OF_REVTWO_WONE} *)
Theorem soundness_of_rev2_w2 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_w2 V beq_V vs_given ws_given = true -> rev vs_given = ws_given.
(* {END} *)
Proof.
  unfold rev2_w2.
  intros V beq_V H_beq_V_is_sound vs_given ws_given H_true.
  Check (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given).
  destruct (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given) as [[vs_given_op [H_aux [H_vs_given_op H_length]]] | [H_aux H_length]].
  - rewrite -> app_nil_r in H_vs_given_op.
    rewrite -> H_aux in H_true.
    Check (soundness_of_rev2''_w2).
    rewrite <- H_vs_given_op in H_true.
    Check (soundness_of_rev2''_w2 V beq_V H_beq_V_is_sound (rev vs_given) ws_given H_true).
    exact (soundness_of_rev2''_w2 V beq_V H_beq_V_is_sound (rev vs_given) ws_given H_true).
  - rewrite -> H_aux in H_true.
    discriminate H_true.
Qed.

(* ***** *)

(* {COMPLETENESS_OF_REVTWOSECOND_WONE} *)
Lemma completeness_of_rev2''_w2 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs : list V,
      rev2''_w2 V beq_V vs vs = true.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_complete vs.
  induction vs as [ | v vs' IHvs'].
  - apply fold_unfold_rev2''_w2_nil.
  - rewrite -> fold_unfold_rev2''_w2_cons.
    case (beq_V v v) eqn:H_beq_V.
    + exact IHvs'.
    + Check (H_beq_V_is_complete v v (eq_refl v)).
      rewrite -> (H_beq_V_is_complete v v (eq_refl v)) in H_beq_V.
      discriminate H_beq_V.
Qed.

(* {COMPLETENESS_OF_REVTWO_WONE} *)
Theorem completeness_of_rev2_w2 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, v = v' -> beq_V v v' = true) ->
    forall vs_given ws_given : list V,
      rev vs_given = ws_given -> rev2_w2 V beq_V vs_given ws_given = true.
(* {END} *)
Proof.
  unfold rev2_w2.
  intros V beq_V H_beq_V_is_complete vs_given ws_given H_rev.
  Check (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given).
  destruct (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given) as [[vs_given_op [H_aux [H_vs_given_op H_length]]] | [H_aux H_length]].
  - rewrite -> app_nil_r in H_vs_given_op.
    rewrite -> H_rev in H_vs_given_op.
    rewrite <- H_vs_given_op in H_aux.
    Check (completeness_of_rev2''_w2 V beq_V H_beq_V_is_complete ws_given).
    rewrite -> (completeness_of_rev2''_w2 V beq_V H_beq_V_is_complete ws_given) in H_aux.
    exact H_aux.
  - rewrite <- H_rev in H_length.
    rewrite -> rev_length in H_length.
    unfold not in H_length.
    contradiction (H_length (eq_refl (length vs_given))).
Qed.

(* {SOUNDNESS_AND_COMPLETENESS_OF_REVTWOSECOND_WONE} *)
Lemma soundness_and_completeness_of_rev2''_w2 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    forall vs_op ws : list V,
      rev2''_w2 V beq_V vs_op ws = true <-> vs_op = ws.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_sound_and_complete vs_op ws.
  destruct (soundness_and_completeness_of_beq_V_implies_soundness_and_completeness V beq_V H_beq_V_is_sound_and_complete) as [H_beq_V_is_sound H_beq_V_is_complete].
  split.
  - exact (soundness_of_rev2''_w2 V beq_V H_beq_V_is_sound vs_op ws).
  - intro H_tmp.
    rewrite -> H_tmp.
    exact (completeness_of_rev2''_w2 V beq_V H_beq_V_is_complete ws).
Qed.

(* ********** *)

(* Explicit specification: *)

Fixpoint rev2''_w1 (V : Type) (beq_V : V -> V -> bool) (vs_op ws : list V) : bool :=
  match vs_op with
  | nil =>
    match ws with
    | nil =>
      true
    | w :: ws' =>  (* impossible case *)
      false
    end
  | v :: vs'_op =>
    match ws with
    | nil =>  (* impossible case *)
      false
    | w :: ws' =>
      if beq_V v w
      then rev2''_w1 V beq_V vs'_op ws'
      else false
    end
  end.

(*
Fixpoint rev2'_w1 (V : Type) (vs vs_op ws : list V) : option (list V) :=
  match vs with
  | nil      => match ws with
                | nil      => Some vs_op
                | w :: ws' => None
                end
  | v :: vs' => match ws with
                | nil      => None
                | w :: ws' => rev2'_w1 V vs' (v :: vs_op) ws'
    end
  end.
*)

(* {REVTWOPRIME_WZERO} *)
Fixpoint rev2'_w1 (V : Type) (vs vs_op ws : list V) : option (list V) :=
  match vs, ws with
    nil,      nil      => Some vs_op
  | nil,      w :: ws' => None
  | v :: vs', nil      => None
  | v :: vs', w :: ws' => rev2'_w1 V vs' (v :: vs_op) ws'
  end.
(* {END} *)

(* {REVTWO_WZERO} *)
Definition rev2_w1 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  match rev2'_w1 V vs_given nil ws_given with
    Some vs_op => rev2''_w2 V beq_V vs_op ws_given
  | None       => false
  end.
(* {END} *)

Compute (test_rev2 rev2_w1).

(* ***** *)

Lemma fold_unfold_rev2''_w1_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (ws : list V),
    rev2''_w1 V beq_V nil ws =
    match ws with
    | nil =>
      true
    | w :: ws' =>
      false  (* impossible case *)
    end.
Proof.
  fold_unfold_tactic rev2''_w1.
Qed.

Lemma fold_unfold_rev2''_w1_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs'_op ws : list V),
    rev2''_w1 V beq_V (v :: vs'_op) ws =
    match ws with
    | nil =>
      false  (* impossible case *)
    | w :: ws' =>
      if beq_V v w
      then rev2''_w1 V beq_V vs'_op ws'
      else false
    end.
Proof.
  fold_unfold_tactic rev2''_w1.
Qed.

Lemma fold_unfold_rev2'_w1_nil :
  forall (V : Type)
         (vs_op ws : list V),
    rev2'_w1 V nil vs_op ws =
    match ws with
    | nil =>
      Some vs_op
    | w :: ws' =>
      None
    end.
Proof.
  fold_unfold_tactic rev2'_w1.
Qed.

Lemma fold_unfold_rev2'_w1_cons :
  forall (V : Type)
         (v : V)
         (vs' vs_op ws : list V),
    rev2'_w1 V (v :: vs') vs_op ws =
    match ws with
    | nil =>
      None
    | w :: ws' =>
      rev2'_w1 V vs' (v :: vs_op) ws'
    end.
Proof.
  fold_unfold_tactic rev2'_w1.
Qed.

(*
Lemma fold_unfold_rev2'_w2_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (vs_op ws ws_given : list V),
    rev2'_w2 V beq_V nil vs_op ws ws_given =
    match ws with
    | nil =>
      rev2''_w1 V beq_V vs_op ws_given
    | w :: ws' =>
      false
    end.
Proof.
  fold_unfold_tactic rev2'_w2.
Qed.

Lemma fold_unfold_rev2'_w2_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs' vs_op ws ws_given : list V),
    rev2'_w2 V beq_V (v :: vs') vs_op ws ws_given =
    match ws with
    | nil =>
      false
    | w :: ws' =>
      rev2'_w2 V beq_V vs' (v :: vs_op) ws' ws_given
    end.
Proof.
  fold_unfold_tactic rev2'_w2.
Qed.

(* ***** *)

(* {SOUNDNESS_OF_REVTWOPRIME_WONE} *)
Lemma about_rev2'_w2 :
  forall (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V),
    length vs = length ws ->
    exists vs_given_op : list V,
      rev2'_w2 V beq_V vs vs_op ws ws_given = rev2''_w1 V beq_V vs_given_op ws_given
      /\ rev vs ++ vs_op = vs_given_op.
(* {END} *)
Proof.
  intros V beq_V vs vs_op ws ws_given H_length.
  revert vs_op ws H_length.
  induction vs as [ | v vs' IHvs']; intros vs_op [ | w ws'] H_length.
  - rewrite -> fold_unfold_rev2'_w2_nil.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_append_nil.
    exists vs_op.
    split; reflexivity.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    rewrite ->2 fold_unfold_length_cons in H_length.
    injection H_length as H_length.
    rewrite -> fold_unfold_rev_cons.
    rewrite <- app_assoc.
    rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_append_nil.
    destruct (IHvs' (v :: vs_op) ws' H_length) as [vs'_given_op [H_aux H_vs'_given_op]].
    exists vs'_given_op.
    exact (conj H_aux H_vs'_given_op).
Qed.

(* {SOUNDNESS_OF_REVTWOPRIME_WONEPRIME} *)
Lemma about_rev2'_w2' :
  forall (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V),
    length vs <> length ws ->
    rev2'_w2 V beq_V vs vs_op ws ws_given = false.
(* {END} *)
Proof.
  intros V beq_V vs vs_op ws ws_given H_length.
  revert vs_op ws H_length.
  induction vs as [ | v vs' IHvs']; intros vs_op [ | w ws'] H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    contradiction (H_length (eq_refl 0)).
  - rewrite -> fold_unfold_rev2'_w2_nil.
    reflexivity.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    reflexivity.
  - rewrite -> fold_unfold_rev2'_w2_cons.
    rewrite ->2 fold_unfold_length_cons in H_length.
    Search (S _ <> S _ -> _ <> _).
    unfold not in H_length.
    assert (H_tmp : forall i j : nat, (S i = S j -> False) -> i = j -> False).
    { intros i j H_S H_eq.
      apply H_S.
      rewrite -> H_eq.
      reflexivity. }
    Check (H_tmp (length vs') (length ws') H_length).
    Check (IHvs' (v :: vs_op) ws' (H_tmp (length vs') (length ws') H_length)).
    exact (IHvs' (v :: vs_op) ws' (H_tmp (length vs') (length ws') H_length)).
Qed.

(* {SOUNDNESS_OF_REVTWO_WONE} *)
Theorem soundness_of_rev2_w2 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_w2 V beq_V vs_given ws_given = true -> rev vs_given = ws_given.
(* {END} *)
Proof.
  unfold rev2_w2.
  intros V beq_V H_beq_V_true vs_given ws_given H_true.
  case (length vs_given =? length ws_given) eqn:H_length.
  + Search (_ =? _ = true -> _).
    Check (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given (beq_nat_true (length vs_given) (length ws_given) H_length)).
    destruct (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given (beq_nat_true (length vs_given) (length ws_given) H_length)) as [vs_given_op [H_Some H_vs_given_op]].
    rewrite -> app_nil_r in H_vs_given_op.
    rewrite -> H_vs_given_op.
    case (rev2''_w1 V beq_V vs_given_op ws_given) eqn:H_w1.
    * Check (soundness_of_rev2''_w1 V beq_V H_beq_V_true vs_given_op ws_given H_w1).
      exact (soundness_of_rev2''_w1 V beq_V H_beq_V_true vs_given_op ws_given H_w1).
    * rewrite -> H_true in H_Some.
      discriminate H_Some.
  + Check beq_nat_false.
    Check (about_rev2'_w2' V beq_V vs_given nil ws_given ws_given (beq_nat_false (length vs_given) (length ws_given) H_length)).
    rewrite -> (about_rev2'_w2' V beq_V vs_given nil ws_given ws_given (beq_nat_false (length vs_given) (length ws_given) H_length)) in H_true.
    discriminate H_true.    
Qed.

(* ***** *)

(* {COMPLETENESS_OF_REVTWO_WONE} *)
Theorem completeness_of_rev2_w2 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = false -> v <> v') ->
    forall vs_given ws_given : list V,
      rev vs_given = ws_given -> rev2_w2 V beq_V vs_given ws_given = true.
(* {END} *)
Proof.
  unfold rev2_w2.
  intros V beq_V H_beq_V_false vs_given ws_given H_rev.
  Check (rev_length vs_given).
  assert (H_tmp := rev_length vs_given).
  rewrite -> H_rev in H_tmp.
  symmetry in H_tmp.
  Check (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given H_tmp).
  destruct (about_rev2'_w2 V beq_V vs_given nil ws_given ws_given H_tmp) as [vs_given_op [H_aux H_vs_given_op]].
  rewrite -> app_nil_r in H_vs_given_op.
  rewrite -> H_rev in H_vs_given_op.
  rewrite <- H_vs_given_op in H_aux.
  Check (completeness_of_rev2''_w1 V beq_V H_beq_V_false ws_given).
  rewrite -> (completeness_of_rev2''_w1 V beq_V H_beq_V_false ws_given) in H_aux.
  exact H_aux.
Qed.
*)
(* ********** *)

(* Explicit specification: *)
(*
Fixpoint rev2''_w1 (V : Type) (beq_V : V -> V -> bool) (vs_op ws : list V) : bool :=
  match vs_op with
  | nil =>
    match ws with
    | nil =>
      true
    | w :: ws' =>  (* impossible case *)
      false
    end
  | v :: vs'_op =>
    match ws with
    | nil =>  (* impossible case *)
      false
    | w :: ws' =>
      if beq_V v w
      then rev2''_w1 V beq_V vs'_op ws'
      else false
    end
  end.

Fixpoint rev2'_w1 (V : Type) (vs vs_op ws : list V) : option (list V) :=
  match vs with
  | nil =>
    match ws with
    | nil =>
      Some vs_op
    | w :: ws' =>
      None
    end
  | v :: vs' =>
    match ws with
    | nil =>
      None
    | w :: ws' =>
      rev2'_w1 V vs' (v :: vs_op) ws'
    end
  end.

Definition rev2_w1 (V : Type) (beq_V : V -> V -> bool) (vs_given ws_given : list V) : bool :=
  match rev2'_w1 V vs_given nil ws_given with
  | Some vs_op =>
    rev2''_w1 V beq_V vs_op ws_given
  | None =>
    false
  end.

Compute (test_rev2 rev2_w1).

(* ***** *)

Lemma fold_unfold_rev2''_w1_nil :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (ws : list V),
    rev2''_w1 V beq_V nil ws =
    match ws with
    | nil =>
      true
    | w :: ws' =>
      false  (* impossible case *)
    end.
Proof.
  fold_unfold_tactic rev2''_w1.
Qed.

Lemma fold_unfold_rev2''_w1_cons :
  forall (V : Type)
         (beq_V : V -> V -> bool)
         (v : V)
         (vs'_op ws : list V),
    rev2''_w1 V beq_V (v :: vs'_op) ws =
    match ws with
    | nil =>
      false  (* impossible case *)
    | w :: ws' =>
      if beq_V v w
      then rev2''_w1 V beq_V vs'_op ws'
      else false
    end.
Proof.
  fold_unfold_tactic rev2''_w1.
Qed.

Lemma fold_unfold_rev2'_w1_nil :
  forall (V : Type)
         (vs_op ws : list V),
    rev2'_w1 V nil vs_op ws =
    match ws with
    | nil =>
      Some vs_op
    | w :: ws' =>
      None
    end.
Proof.
  fold_unfold_tactic rev2'_w1.
Qed.

Lemma fold_unfold_rev2'_w1_cons :
  forall (V : Type)
         (v : V)
         (vs' vs_op ws : list V),
    rev2'_w1 V (v :: vs') vs_op ws =
    match ws with
    | nil =>
      None
    | w :: ws' =>
      rev2'_w1 V vs' (v :: vs_op) ws'
    end.
Proof.
  fold_unfold_tactic rev2'_w1.
Qed.
*)
(* ***** *)

(* {SOUNDNESS_OF_REVTWOSECOND_WZERO} *)
Lemma soundness_of_rev2''_w1 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true -> v = v') ->
    forall vs_op ws : list V,
      rev2''_w1 V beq_V vs_op ws = true -> vs_op = ws.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_true vs.
  induction vs as [ | v vs' IHvs']; intros [ | w ws'] H_true.
  - reflexivity.
  - rewrite -> fold_unfold_rev2''_w1_nil in H_true.
    discriminate H_true.
  - rewrite -> fold_unfold_rev2''_w1_cons in H_true.
    discriminate H_true.
  - rewrite -> fold_unfold_rev2''_w1_cons in H_true.
    case (beq_V v w) eqn:H_beq_V.
    + rewrite -> (H_beq_V_true v w H_beq_V).
      rewrite -> (IHvs' ws' H_true).
      reflexivity.
    + discriminate H_true.
Qed.

(* {SOUNDNESS_OF_REVTWOPRIME_WZERO} *)
Lemma about_rev2'_w1 :
  forall (V : Type) (vs vs_op ws : list V),
    (exists vs_given_op : list V,
        rev2'_w1 V vs vs_op ws = Some vs_given_op /\
        rev vs ++ vs_op = vs_given_op /\ length vs = length ws) \/
    (rev2'_w1 V vs vs_op ws = None /\ length vs <> length ws).
(* {END} *)
Proof.
  intros V vs.
  induction vs as [ | v vs' IHvs']; intros vs_op [ | w ws'].
  - rewrite -> fold_unfold_rev2'_w1_nil.
    left.
    exists vs_op.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_append_nil.
    split; [reflexivity | split; reflexivity].
  - rewrite -> fold_unfold_rev2'_w1_nil.
    right.
    split.
    + reflexivity.
    + rewrite -> fold_unfold_length_nil.
      rewrite -> fold_unfold_length_cons.
      unfold not.
      intro H_absurd; discriminate H_absurd.
  - rewrite -> fold_unfold_rev2'_w1_cons.
    right.
    split.
    + reflexivity.
    + rewrite -> fold_unfold_length_cons.
      rewrite -> fold_unfold_length_nil.
      unfold not.
      intro H_absurd; discriminate H_absurd.
  - rewrite -> fold_unfold_rev2'_w1_cons.
    Check (IHvs' (v :: vs_op) ws').
    destruct (IHvs' (v :: vs_op) ws') as [[vs_given_op [H_Some [H_vs_given_op H_length]]] | [H_None H_length]].
    + left.
      exists vs_given_op.
      rewrite -> fold_unfold_rev_cons.
      rewrite <- app_assoc.
      rewrite -> fold_unfold_append_cons.
      rewrite -> fold_unfold_append_nil.
      split.
      * exact H_Some.
      * split.
        ** exact H_vs_given_op.
        ** rewrite ->2 fold_unfold_length_cons.
           rewrite -> H_length.
           reflexivity.
    + right.
      split.
      * exact H_None.
      * rewrite ->2 fold_unfold_length_cons.
        unfold not.
        intro H_length'.
        injection H_length' as H_length'.
        revert H_length'.
        exact H_length.
Qed.

Theorem soundness_of_rev2_w1 :
  forall (V : Type)
         (beq_V : V -> V -> bool),
    (forall v v' : V,
        beq_V v v' = true -> v = v') ->
    forall vs_given ws_given : list V,
      rev2_w1 V beq_V vs_given ws_given = true ->
      rev vs_given = ws_given.
Proof.
  unfold rev2_w1.
  intros V beq_V H_beq_V_is_sound vs_given ws_given H_true.
  destruct (about_rev2'_w1 V vs_given nil ws_given) as [[vs_given_op [H_Some [H_vs_given_op H_length]]] | [H_None H_length]].
  - rewrite -> app_nil_r in H_vs_given_op.
    rewrite -> H_vs_given_op.
    rewrite -> H_Some in H_true.
    Check (soundness_of_rev2''_w2 V beq_V H_beq_V_is_sound vs_given_op ws_given H_true).
    exact (soundness_of_rev2''_w2 V beq_V H_beq_V_is_sound vs_given_op ws_given H_true).
  - rewrite -> H_None in H_true.
    discriminate H_true.
Qed.

(* ***** *)

Lemma completeness_of_rev2''_w1 :
  forall (V : Type)
         (beq_V : V -> V -> bool),
    (forall v v' : V,
        v = v' -> beq_V v v' = true) ->
    forall vs : list V,
      rev2''_w1 V beq_V vs vs = true.
Proof.
  intros V beq_V H_beq_V_is_complete vs.
  induction vs as [ | v vs' IHvs'].
  - apply fold_unfold_rev2''_w1_nil.
  - rewrite -> fold_unfold_rev2''_w1_cons.
    case (beq_V v v) eqn:H_beq_V.
    + exact IHvs'.
    + Check (H_beq_V_is_complete v v (eq_refl v)).
      rewrite -> (H_beq_V_is_complete v v (eq_refl v)) in H_beq_V.
      discriminate H_beq_V.
Qed.

(* {COMPLETENESS_OF_REVTWOPRIME_WZERO_UNNEEDED} *)
Lemma completeness_of_rev2'_w1_unneeded :
  forall (V : Type) (beq_V : V -> V -> bool) (vs vs_op ws ws_given : list V),
      length vs = length ws ->
      rev vs ++ vs_op = ws_given ->
      rev2'_w1 V vs vs_op (rev ws) = Some ws_given.
(* {END} *)
Proof.
  intros V beq_V vs vs_op ws ws_given.
  revert vs_op ws.
  induction vs as [ | v vs' IHvs']; intros vs_op [ | w ws'] H_length H_ws_given.
  - rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_rev2'_w1_nil.
    rewrite -> fold_unfold_rev_nil in H_ws_given.
    rewrite -> fold_unfold_append_nil in H_ws_given.
    rewrite -> H_ws_given.
    reflexivity.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
  - rewrite ->2 fold_unfold_length_cons in H_length.
    injection H_length as H_length.
    rewrite -> fold_unfold_rev_cons in H_ws_given.
    rewrite <- app_assoc in H_ws_given.
    rewrite -> fold_unfold_append_cons in H_ws_given.
    rewrite -> fold_unfold_append_nil in H_ws_given.
    Check (IHvs' (v :: vs_op) ws' H_length H_ws_given).
    rewrite -> fold_unfold_rev2'_w1_cons.
    destruct (from_cons_to_snoc V w ws') as [ws'' [w' [H_swap H_length']]].
    rewrite -> H_swap.
    rewrite -> rev_app_distr.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_append_nil.
    rewrite -> fold_unfold_append_cons.
    rewrite -> fold_unfold_append_nil.
    Check (IHvs' (v :: vs_op) ws'').
    rewrite -> H_length' in H_length.
    Check (IHvs' (v :: vs_op) ws'' H_length H_ws_given).
    exact (IHvs' (v :: vs_op) ws'' H_length H_ws_given).
Qed.

Theorem completeness_of_rev2_w1 :
  forall (V : Type)
         (beq_V : V -> V -> bool),
    (forall v v' : V,
        v = v' -> beq_V v v' = true) ->
    forall vs_given ws_given : list V,
      vs_given = rev ws_given ->
      rev2_w1 V beq_V vs_given ws_given = true.
Proof.
  unfold rev2_w1.
  intros V beq_V H_beq_V_is_complete vs_given ws_given H_rev.
  Check (about_rev2'_w1 V vs_given nil ws_given).
  destruct (about_rev2'_w1 V vs_given nil ws_given) as [[vs_given_op [H_Some [H_vs_given_op H_length]]] | [H_None H_length]].
  - rewrite -> H_Some.
    rewrite -> app_nil_r in H_vs_given_op.
    rewrite <- H_vs_given_op.
    rewrite -> H_rev.
    rewrite -> rev_involutive.
    exact (completeness_of_rev2''_w2 V beq_V H_beq_V_is_complete ws_given).
  - apply (f_equal (fun (vs : list V) => length vs)) in H_rev.
    rewrite -> rev_length in H_rev.
    unfold not in H_length.
    contradiction (H_length H_rev).
Qed.

(* ***** *)

(* {SOUNDNESS_AND_COMPLETENESS_OF_REVTWOSECOND_WZERO} *)
Lemma soundness_and_completeness_of_rev2''_w1 :
  forall (V : Type) (beq_V : V -> V -> bool),
    (forall v v' : V, beq_V v v' = true <-> v = v') ->
    forall vs_op ws : list V,
      rev2''_w1 V beq_V vs_op ws = true <-> vs_op = ws.
(* {END} *)
Proof.
  intros V beq_V H_beq_V_is_sound_and_complete vs_op ws.
  destruct (soundness_and_completeness_of_beq_V_implies_soundness_and_completeness V beq_V H_beq_V_is_sound_and_complete) as [H_beq_V_is_sound H_beq_V_is_complete].
  split.
  - exact (soundness_of_rev2''_w1 V beq_V H_beq_V_is_sound vs_op ws).
  - intro H_ws.
    rewrite -> H_ws.
    exact (completeness_of_rev2''_w1 V beq_V H_beq_V_is_complete ws).
Qed.

(* ********** *)

(* end of rev2.v *)


==> anc/self_convolution.ml <==
(* self_convolution.ml *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Wed 14 Jul 2021 *)

(* This .ml file accompanies "Getting There and Back Again". *)

(* Self-convolving a list in direct style, symbolically. *)

(* ********** *)

(* unparsing functions for tracing *)

let indent i =
  String.make (3 * i) ' ';;

let show_int n =
 (* show_int : int -> string *)
  if n < 0
  then "~" ^ string_of_int n
  else string_of_int n;;

let show_pair show_v1 show_v2 (v1, v2) =
  "(" ^ show_v1 v1 ^ ", " ^ show_v2 v2 ^ ")";;

let show_list show_yourself vs =
  match vs with
  | [] ->
     "[]"
  | v :: vs' ->
     let rec show_list_aux v vs' =
       match vs' with
       | [] ->
          show_yourself v
       | v' :: vs'' ->
          (show_yourself v) ^ "; " ^ (show_list_aux v' vs'')
     in "[" ^ show_list_aux v vs' ^ "]";;

(* ********** *)

let test_self_convolution candidate =
  (candidate [] = [])
  &&
  (candidate [1] = [(1, 1)])
  &&
  (candidate [1; 2] = [(1, 2); (2, 1)])
  &&
  (candidate [1; 2; 3] = [(1, 3); (2, 2); (3, 1)]);;

(* ********** *)

(* {SELF_CONVOLVE} *)
let self_convolve xs = (* 'a list -> ('a * 'a) list *)
  List.map2 (fun x x_op -> (x, x_op)) xs (List.rev xs);;
(* {END} *)

let () = assert (test_self_convolution self_convolve);;

(* ********** *)

(* {SELF_CNV} *)
let self_cnv vs = (* 'a list -> ('a * 'a) list *)
  let rec visit vs_sfx = (* 'a list -> 'a list * ('a * 'a) list *)
    match vs_sfx with
        []         -> (vs, [])
    | v :: vs_sfx' -> let (ws, ps) = visit vs_sfx'
                      in (List.tl ws, (v, List.hd ws) :: ps)
  in let (_, ps) = visit vs
     in ps;;
(* {END} *)

let () = assert (test_self_convolution self_cnv);;

(* ***** *)

let traced_self_cnv show_v vs =
  Printf.printf "self_cnv %s ->\n" (show_list show_v vs);
  let rec visit vs_sfx d =
    Printf.printf "%svisit %s ->\n" (indent d) (show_list show_v vs_sfx);
    let result = (match vs_sfx with
                  | [] ->
                     (vs, [])
                  | v :: vs_sfx' ->
                     let (ws, ps) = visit vs_sfx' (succ d)
                     in (List.tl ws, (v, List.hd ws) :: ps))
    in Printf.printf
         "%svisit %s <- %s\n"
         (indent d)
         (show_list show_v vs_sfx)
         (show_pair (show_list show_v) (show_list (show_pair show_v show_v)) result);
       result          
  in let (_, ps) = visit vs 1
     in Printf.printf "self_cnv %s <- %s\n" (show_list show_v vs) (show_list (show_pair show_v show_v) ps);
        ps;;

(*
(* {A_TRACE_OF_SELF_CNV} *)
# traced_self_cnv show_int [1; 2; 3];;
self_cnv [1; 2; 3] ->
   visit [1; 2; 3] ->
      visit [2; 3] ->
         visit [3] ->
            visit [] ->
            visit [] <- ([1; 2; 3], [])
         visit [3] <- ([2; 3], [(3, 1)])
      visit [2; 3] <- ([3], [(2, 2); (3, 1)])
   visit [1; 2; 3] <- ([], [(1, 3); (2, 2); (3, 1)])
self_cnv [1; 2; 3] <- [(1, 3); (2, 2); (3, 1)]
- : (int * int) list = [(1, 3); (2, 2); (3, 1)]
# 
(* {END} *)
*)

(* ********** *)

let list_fold_right nil_case cons_case vs_given =
  let rec visit vs =
    match vs with
    | [] ->
       nil_case
    | v :: vs' ->
       cons_case v (visit vs')
  in visit vs_given;;

(* {SELF_CNV_RIGHT} *)
let self_cnv_right vs = (* 'a list -> ('a * 'a) list *)
  let (_, ps) = list_fold_right (vs, [])
                                (fun v (ws, ps) ->
                                  (List.tl ws, (v, List.hd ws) :: ps))
                                vs
  in ps;;
(* {END} *)

let () = assert (test_self_convolution self_cnv_right);;

(* ********** *)

(* {SELF_CNV_C} *)
let self_cnv_c vs = (* 'a list -> ('a * 'a) list *)
  let rec visit vs_sfx k = (* 'a list -> ('a list -> ('a * 'a) list) -> ('a * 'a) list *)
    match vs_sfx with
        []         -> k vs []
    | v :: vs_sfx' -> visit vs_sfx' (fun ws ps -> k (List.tl ws) ((v, List.hd ws) :: ps))
  in visit vs (fun _ ps -> ps);;
(* {END} *)

let () = assert (test_self_convolution self_cnv_c);;

(* {SELF_CNV_C_RIGHT} *)
let self_cnv_c_right vs = (* 'a list -> ('a * 'a) list *)
  list_fold_right (fun k -> k vs [])
                  (fun v c k -> c (fun ws ps -> k (List.tl ws) ((v, List.hd ws) :: ps)))
                  vs
                  (fun _ ps -> ps);;
(* {END} *)

let () = assert (test_self_convolution self_cnv_c_right);;

(* ***** *)

let traced_self_cnv_c show_v vs =
  Printf.printf "self_cnv_c %s ->\n" (show_list show_v vs);
  let rec visit vs_sfx k d =
    Printf.printf "visit %s continuation_%d ->\n" (show_list show_v vs_sfx) d;
    match vs_sfx with
    |   []         -> k vs []
    | v :: vs_sfx' -> visit vs_sfx'
                            (fun ws ps ->
                              Printf.printf "continuation_%d %s %s ->\n" (succ d) (show_list show_v ws) (show_list (show_pair show_v show_v) ps);
                              k (List.tl ws) ((v, List.hd ws) :: ps))
                            (succ d)
  in visit vs
           (fun ws ps ->
             Printf.printf "continuation_0 %s %s ->\n" (show_list show_v ws) (show_list (show_pair show_v show_v) ps);
             ps)
           0;;

(*
(* {A_TRACE_OF_SELF_CNV_C} *)
# traced_self_cnv_c show_int [1; 2; 3];;
self_cnv_c [1; 2; 3] ->
visit [1; 2; 3] continuation_0 ->
visit [2; 3] continuation_1 ->
visit [3] continuation_2 ->
visit [] continuation_3 ->
continuation_3 [1; 2; 3] [] ->
continuation_2 [2; 3] [(3, 1)] ->
continuation_1 [3] [(2, 2); (3, 1)] ->
continuation_0 [] [(1, 3); (2, 2); (3, 1)] ->
- : (int * int) list = [(1, 3); (2, 2); (3, 1)]
# 
(* {END} *)
*)

(* ********** *)

(* end of self_convolution.ml *)


==> anc/self_convolution.v <==
(* self_convolution.v *)
(* Olivier Danvy <danvy@acm.org> *)
(* Singapore, Sun 18 Jul 2021 *)

(* This .v file accompanies "Getting There and Back Again". *)

(* Self-convolving a list in direct style, symbolically. *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool List.

(* ********** *)

(* Basic fold-unfold lemmas: *)

(* ***** *)

Lemma fold_unfold_app_nil :
  forall (V : Type)
         (vs : list V),
    nil ++ vs = vs.
Proof.
  fold_unfold_tactic app.
Qed.

Lemma fold_unfold_app_cons :
  forall (V : Type)
         (v1 : V)
         (v1s' v2s : list V),
    (v1 :: v1s') ++ v2s = v1 :: (v1s' ++ v2s).
Proof.
  fold_unfold_tactic app.
Qed.

(* ***** *)

Lemma fold_unfold_length_nil :
  forall (V : Type),
    length (@nil V) = 0.
Proof.
  fold_unfold_tactic length.
Qed.

Lemma fold_unfold_length_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    length (v :: vs') = S (length vs').
Proof.
  fold_unfold_tactic length.
Qed.

(* ***** *)

Lemma fold_unfold_rev_nil :
  forall (V : Type),
    rev (@nil V) = nil.
Proof.
  fold_unfold_tactic rev.
Qed.

Lemma fold_unfold_rev_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    rev (v :: vs') = rev vs' ++ (v :: nil).
Proof.
  fold_unfold_tactic rev.
Qed.

(* ***** *)

Lemma fold_unfold_map_nil :
  forall (V W : Type)
         (f : V -> W),
    map f nil = nil.
Proof.
  fold_unfold_tactic map.
Qed.

Lemma fold_unfold_map_cons :
  forall (V W : Type)
         (f : V -> W)
         (v : V)
         (vs' : list V),
    map f (v :: vs') =
    f v :: map f vs'.
Proof.
  fold_unfold_tactic map.
Qed.

(* ********** *)

(* Built-in lemmas: *)

(*
app_nil_r: forall (A : Type) (l : list A), l ++ nil = l

app_length: forall (A : Type) (l l' : list A), length (l ++ l') = length l + length l'

rev_length: forall (A : Type) (l : list A), length (rev l) = length l

rev_involutive: forall (A : Type) (l : list A), rev (rev l) = l

rev_app_distr: forall (A : Type) (x y : list A), rev (x ++ y) = rev y ++ rev x

app_eq_nil : forall (A : Type) (l l' : list A), l ++ l' = nil -> l = nil /\ l' = nil
*)

(* ********** *)

(* Equality predicates: *)

Definition beq_pair (X : Type) (beq_X : X -> X -> bool) (Y : Type) (beq_Y : Y -> Y -> bool) (p1 p2 : X * Y) : bool :=
  match p1 with
  | (x1, y1) =>
    match p2 with
    | (x2, y2) =>
      beq_X x1 x2 && beq_Y y1 y2
    end
  end.

Fixpoint beq_list (V : Type) (beq_V : V -> V -> bool) (v1s v2s : list V) : bool :=
  match v1s with
  | nil =>
    match v2s with
    | nil =>
      true
    | v2 :: v2s' =>
      false
    end
  | v1 :: v1s' =>
    match v2s with
    | nil =>
      false
    | v2 :: v2s' =>
      beq_V v1 v2 && beq_list V beq_V v1s' v2s'
    end
  end.

Definition beq_option (V : Type) (beq_V : V -> V -> bool) (ov1 ov2 : option V) : bool :=
  match ov1 with
  | None =>
    match ov2 with
    | None =>
      true
    | Some v2 =>
      false
    end
  | Some v1 =>
    match ov2 with
    | None =>
      false
    | Some v2 =>
      beq_V v1 v2
    end
  end.

(* ********** *)

(* Unit-test function: *)

Definition test_self_convolution (candidate : forall V : Type, list V -> option (list (V * V))) : bool :=
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (candidate nat nil)
             (Some nil)
  &&
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (candidate nat (1 :: nil))
             (Some ((1, 1) :: nil))
  &&
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (candidate nat (1 :: 2 :: nil))
             (Some ((1, 2) :: (2, 1) :: nil))
  &&
  beq_option (list (nat * nat))
             (beq_list (nat * nat) (beq_pair nat beq_nat nat beq_nat))
             (candidate nat (1 :: 2 :: 3 :: nil))
             (Some ((1, 3) :: (2, 2) :: (3, 1) :: nil)).

(* ********** *)

(* Useful lemmas: *)

Lemma about_a_list_of_length_zero :
  forall (V : Type)
         (vs : list V),
    length vs = 0 ->
    vs = nil.
Proof.
  intros V [ | v vs'] H_length.
  - reflexivity.
  - rewrite -> fold_unfold_length_cons in H_length.
    discriminate H_length.
Qed.

Lemma about_a_list_of_length_non_zero :
  forall (V : Type)
         (n : nat)
         (vs : list V),
    S n = length vs ->
    exists (v : V)
           (vs' : list V),
      vs = v :: vs'.
Proof.
  intros V n [ | v vs'] H_length.
  - rewrite -> fold_unfold_length_nil in H_length.
    discriminate H_length.
  - exists v, vs'.
    reflexivity.
Qed.

(* ***** *)

(* {FROM_FIRST_AND_SUFFIX_TO_PREFIX_AND_LAST} *)
Property from_first_and_suffix_to_prefix_and_last :
  forall (V : Type) (v : V) (vs : list V),
    exists (ws : list V) (w : V),
      v :: vs = ws ++ w :: nil /\ length vs = length ws.
(* {END} *)
Proof.
  intros V v vs.
  revert v.
  induction vs as [ | v' vs']; intro v.
  - exists nil, v.
    rewrite -> fold_unfold_app_nil.
    split; reflexivity.
  - destruct (IHvs' v') as [ws [w [H_key H_length]]].
    exists (v :: ws), w.
    split.
    + rewrite -> fold_unfold_app_cons.
      rewrite <- H_key.
      reflexivity.
    + rewrite ->2 fold_unfold_length_cons.
      apply f_equal.
      exact H_length.
Qed.

(* ********** *)

(* {SELF_CNVP} *)
Fixpoint self_cnv' (V : Type) (vs_sfx vs : list V) : option (list V * list (V * V)) :=
  match vs_sfx with
    nil          => Some (vs, nil)
  | v :: vs_sfx' => match self_cnv' V vs_sfx' vs with
                      Some (ws, ps) => match ws with
                                         nil      => None (* impossible case *)
                                       | w :: ws' => Some (ws', (v, w) :: ps)
                                       end
                    | None          => None
                    end
  end.
(* {END} *)

(* {SELF_CNV} *)
Definition self_cnv (V : Type) (vs : list V) : option (list (V * V)) :=
  match self_cnv' V vs vs with
    Some (ws, ps) => match ws with
                       nil      => Some ps
                     | w :: ws' => None (* impossible case *)
                     end
  | None          => None
  end.
(* {END} *)

Compute (test_self_convolution self_cnv).

(* ***** *)

Lemma fold_unfold_self_cnv'_nil :
  forall (V : Type)
         (vs : list V),
    self_cnv' V nil vs =
    Some (vs, nil).
Proof.
  fold_unfold_tactic self_cnv'.
Qed.

Lemma fold_unfold_self_cnv'_cons :
  forall (V : Type)
         (v : V)
         (vs_sfx' vs : list V),
    self_cnv' V (v :: vs_sfx') vs =
    match self_cnv' V vs_sfx' vs with
    | Some (ws, ps) =>
      match ws with
      | nil =>
        None
      | w :: ws' =>
        Some (ws', (v, w) :: ps)
      end
    | None =>
      None
    end.
Proof.
  fold_unfold_tactic self_cnv'.
Qed.

(* ********** *)

(* {ABOUT_SELF_CNVP} *)
Lemma about_self_cnv' :
  forall (V : Type) (vs_sfx ws_pfx : list V),
    length vs_sfx = length ws_pfx ->
    forall ws_sfx : list V,
      exists ps : list (V * V),
        self_cnv' V vs_sfx (ws_pfx ++ ws_sfx) = Some (ws_sfx, ps) /\
        map fst ps = vs_sfx /\ map snd ps = rev ws_pfx.
(* {END} *)
Proof.
  intros V vs.
  induction vs as [ | v vs']; intros ws_pfx H_length ws_sfx.
  - rewrite -> fold_unfold_self_cnv'_nil.
    rewrite -> fold_unfold_length_nil in H_length.
    Check (about_a_list_of_length_zero V ws_pfx (eq_sym H_length)).
    rewrite -> (about_a_list_of_length_zero V ws_pfx (eq_sym H_length)).
    rewrite -> fold_unfold_app_nil.
    exists nil.
    rewrite ->2 fold_unfold_map_nil.
    split; [reflexivity | split; [reflexivity | split; reflexivity]].
  - rewrite -> fold_unfold_self_cnv'_cons.
    rewrite -> fold_unfold_length_cons in H_length.
    Check (about_a_list_of_length_non_zero V (length vs') ws_pfx H_length).
    destruct (about_a_list_of_length_non_zero V (length vs') ws_pfx H_length) as [w [ws' H_ws_pfx]].
    Check (from_first_and_suffix_to_prefix_and_last V w ws').
    destruct (from_first_and_suffix_to_prefix_and_last V w ws') as [ws_pfx' [w' [H_swap H_length']]].
    rewrite -> H_ws_pfx in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    injection H_length as H_length.
    rewrite -> H_length' in H_length.
    Check (IHvs' ws_pfx' H_length).
    Check (IHvs' ws_pfx' H_length (w' :: ws_sfx)).
    destruct (IHvs' ws_pfx' H_length (w' :: ws_sfx)) as [ps [H_self_cnv' [H_fst H_snd]]].
    exists ((v, w') :: ps).
    rewrite -> H_ws_pfx.
    rewrite -> H_swap.
    Check app_assoc.
    rewrite <- app_assoc.
    rewrite -> fold_unfold_app_cons.
    rewrite -> fold_unfold_app_nil.
    rewrite -> H_self_cnv'.
    split.
    { reflexivity. }
    split.
    { rewrite -> fold_unfold_map_cons.
      simpl (fst (v, w')).
      rewrite -> H_fst.
      reflexivity. }
    rewrite -> fold_unfold_map_cons.
    simpl (snd (v, w')).
    rewrite -> rev_app_distr.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_app_nil.
    rewrite -> fold_unfold_app_cons.
    rewrite -> fold_unfold_app_nil.
    rewrite -> H_snd.
    reflexivity.
Qed.

Theorem soundness_and_totality_of_self_cnv :
  forall (V : Type) (vs : list V) (ops : option (list (V * V))),
    self_cnv V vs = ops ->
    exists ps : list (V * V),
      ops = Some ps /\ map fst ps = vs /\ map snd ps = rev vs.
Proof.
  intros V vs ops.
  unfold self_cnv.
  Check (about_self_cnv' V vs vs (eq_refl (length vs)) nil).
  destruct (about_self_cnv' V vs vs (eq_refl (length vs)) nil) as [ps [H_self_cnv' [H_fst H_snd]]].
  rewrite <- (app_nil_r vs) at 2.
  rewrite -> H_self_cnv'.
  intro H_ops.
  exists ps.
  split; [exact (eq_sym H_ops) | split; [exact H_fst | exact H_snd]].
Qed.

(* ********** *)

Lemma about_map :
  forall (V W : Type)
         (ps qs : list (V * W)),
    map fst ps = map fst qs ->
    map snd ps = map snd qs ->    
    ps = qs.
Proof.
  intros V W ps.
  induction ps as [ | [vp wp] ps']; intros [ | [vq wq] qs'].
  - intros _ _.
    reflexivity.
  - rewrite -> fold_unfold_map_nil.
    rewrite -> fold_unfold_map_cons.
    intro H_absurd.
    discriminate H_absurd.
  - rewrite -> fold_unfold_map_cons.
    rewrite -> fold_unfold_map_nil.
    intro H_absurd.
    discriminate H_absurd.
  - rewrite ->4 fold_unfold_map_cons.
    intros H_ps H_qs.
    unfold fst in H_ps at 1.
    unfold fst in H_ps at 2.
    unfold snd in H_qs at 1.
    unfold snd in H_qs at 2.
    injection H_ps as H_v H_ps'.
    injection H_qs as H_w H_qs'.
    rewrite <- H_v.
    rewrite <- H_w.
    Check (IHps' qs' H_ps' H_qs').
    rewrite <- (IHps' qs' H_ps' H_qs').
    reflexivity.
Qed.

Theorem completeness_and_totality_of_self_cnv :
  forall (V : Type) (vs : list V) (ps : list (V * V)),
    map fst ps = vs /\ map snd ps = rev vs ->
    self_cnv V vs = Some ps.
Proof.
  intros V vs ps [H_vs H_rev_vs].
  unfold self_cnv.
  Check (about_self_cnv' V vs vs (eq_refl (length vs)) nil).
  destruct (about_self_cnv' V vs vs (eq_refl (length vs)) nil) as [ps' [H_self_cnv' [H_fst H_snd]]].
  rewrite <- app_nil_r at 2.
  rewrite -> H_self_cnv'.
  apply f_equal.
  rewrite <- H_fst in H_vs.
  rewrite <- H_snd in H_rev_vs.
  Check (about_map V V ps ps' H_vs H_rev_vs).
  exact (eq_sym (about_map V V ps ps' H_vs H_rev_vs)).
Qed.

(* ********** *)

(* {SOUNDNESS_AND_COMPLETENESS_OF_SELF_CNV} *)
Theorem soundness_and_completeness_of_self_cnv :
  forall (V : Type) (vs : list V) (ops : option (list (V * V))),
    self_cnv V vs = ops <-> exists ps : list (V * V),
                              ops = Some ps /\ map fst ps = vs /\ map snd ps = rev vs.
(* {END} *)
Proof.
  intros V vs ops.
  split.
  - exact (soundness_and_totality_of_self_cnv V vs ops).
  - intros [ps [H_ops H_cnv]].
    rewrite -> H_ops.
    exact (completeness_and_totality_of_self_cnv V vs ps H_cnv).
Qed.

(* ********** *)

(* {SELF_CNV_CP} *)
Fixpoint self_cnv_c' (V : Type)
                     (vs_sfx vs : list V)
                     (k : list V -> list (V * V) -> option (list (V * V)))
                     : option (list (V * V)) :=
  match vs_sfx with
    nil          =>
    k vs nil
  | v :: vs_sfx' =>
    self_cnv_c' V vs_sfx' vs (fun ws ps =>
                                match ws with
                                  nil      => None (* impossible case *)
                                | w :: ws' => k ws' ((v, w) :: ps)
                                end)
  end.
(* {END} *)

(* {SELF_CNV_C} *)
Definition self_cnv_c (V : Type) (vs : list V) : option (list (V * V)) :=
  self_cnv_c' V vs vs (fun ws ps => match ws with
                                      nil      => Some ps
                                    | w :: ws' => None (* impossible case *)
                                    end).
(* {END} *)

Compute (test_self_convolution self_cnv_c).

(* ***** *)

Lemma fold_unfold_self_cnv_c'_nil :
  forall (V : Type)
         (vs : list V)
         (k : list V -> list (V * V) -> option (list (V * V))),
    self_cnv_c' V nil vs k =
    k vs nil.
Proof.
  fold_unfold_tactic self_cnv_c'.
Qed.

Lemma fold_unfold_self_cnv_c'_cons :
  forall (V : Type)
         (v : V)
         (vs_sfx' vs : list V)
         (k : list V -> list (V * V) -> option (list (V * V))),
    self_cnv_c' V (v :: vs_sfx') vs k =
    self_cnv_c' V vs_sfx' vs (fun ws ps =>
                                match ws with
                                | nil      => None (* impossible case *)
                                | w :: ws' => k ws' ((v, w) :: ps)
                                end).
Proof.
  fold_unfold_tactic self_cnv_c'.
Qed.

(* {ABOUT_SELF_CNV_CP} *)
Lemma about_self_cnv_c' :
  forall (V : Type) (vs_sfx ws_pfx : list V),
    length vs_sfx = length ws_pfx ->
    forall (ws_sfx : list V)
           (k : list V -> list (V * V) -> option (list (V * V))),
      exists ps : list (V * V),
        self_cnv_c' V vs_sfx (ws_pfx ++ ws_sfx) k = k ws_sfx ps /\
        map fst ps = vs_sfx /\ map snd ps = rev ws_pfx.
(* {END} *)
Proof.
  intros V vs.
  induction vs as [ | v vs']; intros ws_pfx H_length ws_sfx k.
  - rewrite -> fold_unfold_self_cnv_c'_nil.
    rewrite -> fold_unfold_length_nil in H_length.
    Check (about_a_list_of_length_zero V ws_pfx (eq_sym H_length)).
    rewrite -> (about_a_list_of_length_zero V ws_pfx (eq_sym H_length)).
    rewrite -> fold_unfold_app_nil.
    exists nil.
    split.
      reflexivity.
    split.
      rewrite -> fold_unfold_map_nil.
      reflexivity.
    rewrite -> fold_unfold_map_nil.
    rewrite -> fold_unfold_rev_nil.
    reflexivity.
  - rewrite -> fold_unfold_self_cnv_c'_cons.
    rewrite -> fold_unfold_length_cons in H_length.
    Check (about_a_list_of_length_non_zero V (length vs') ws_pfx H_length).
    destruct (about_a_list_of_length_non_zero V (length vs') ws_pfx H_length) as [w [ws' H_ws_pfx]].
    Check (from_first_and_suffix_to_prefix_and_last V w ws').
    destruct (from_first_and_suffix_to_prefix_and_last V w ws') as [ws_pfx' [w' [H_swap H_length']]].
    rewrite -> H_ws_pfx in H_length.
    rewrite -> fold_unfold_length_cons in H_length.
    injection H_length as H_length.
    rewrite -> H_length' in H_length.
    Check (IHvs' ws_pfx' H_length).
    Check (IHvs' ws_pfx' H_length (w' :: ws_sfx)).
    Check (IHvs' ws_pfx' H_length (w' :: ws_sfx) (fun (ws : list V) (ps0 : list (V * V)) =>
                                                    match ws with
                                                    | nil => None
                                                    | w0 :: ws'0 => k ws'0 ((v, w0) :: ps0)
                                                    end)).
    destruct (IHvs' ws_pfx' H_length (w' :: ws_sfx) (fun (ws : list V) (ps0 : list (V * V)) =>
                                                       match ws with
                                                       | nil => None
                                                       | w0 :: ws'0 => k ws'0 ((v, w0) :: ps0)
                                                       end)) as [ps [H_self_cnv_c' [H_map_fst H_map_snd]]].
    exists ((v, w') :: ps).
    rewrite -> H_ws_pfx.
    rewrite -> H_swap.
    Check app_assoc.
    rewrite <- app_assoc.
    rewrite -> fold_unfold_app_cons.
    rewrite -> fold_unfold_app_nil.
    rewrite -> H_self_cnv_c'.
    split.
    { reflexivity. }
    split.
    { rewrite -> fold_unfold_map_cons.
      simpl (fst (v, w')).
      rewrite -> H_map_fst.
      reflexivity. }
    rewrite -> fold_unfold_map_cons.
    simpl (snd (v, w')).
    rewrite -> H_map_snd.
    rewrite -> rev_app_distr.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_app_nil.
    rewrite -> fold_unfold_app_cons.
    rewrite -> fold_unfold_app_nil.
    reflexivity.
Qed.

Theorem soundness_and_totality_of_self_cnv_c :
  forall (V : Type) (vs : list V) (ops : option (list (V * V))),
    self_cnv_c V vs = ops ->
    exists ps : list (V * V),
      ops = Some ps /\ map fst ps = vs /\ map snd ps = rev vs.
Proof.
  intros V vs ops.
  unfold self_cnv_c.
  Check (about_self_cnv_c' V vs vs (eq_refl (length vs)) nil (fun (ws : list V) (ps : list (V * V)) =>
                                                                match ws with
                                                                | nil => Some ps
                                                                | _ :: _ => None
                                                                end)).
  destruct (about_self_cnv_c' V vs vs (eq_refl (length vs)) nil (fun (ws : list V) (ps : list (V * V)) =>
                                                                   match ws with
                                                                   | nil => Some ps
                                                                   | _ :: _ => None
                                                                   end)) as [ps [H_self_cnv_c' [H_fst H_snd]]].
  rewrite -> app_nil_r in H_self_cnv_c'.
  rewrite -> H_self_cnv_c'.
  intro H_ps.
  exists ps.
  split; [exact (eq_sym H_ps) | split; [exact H_fst | exact H_snd]].
Qed.

Theorem completeness_and_totality_of_self_cnv_c :
  forall (V : Type) (vs : list V) (ps : list (V * V)),
    map fst ps = vs /\ map snd ps = rev vs ->
    self_cnv_c V vs = Some ps.
Proof.
  intros V vs ps [H_vs H_rev_vs].
  unfold self_cnv_c.
  Check (about_self_cnv_c' V vs vs (eq_refl (length vs)) nil (fun (ws : list V) (ps : list (V * V)) =>
                                                                match ws with
                                                                | nil => Some ps
                                                                | _ :: _ => None
                                                                end)).
  destruct (about_self_cnv_c' V vs vs (eq_refl (length vs)) nil (fun (ws : list V) (ps : list (V * V)) =>
                                                                   match ws with
                                                                   | nil => Some ps
                                                                   | _ :: _ => None
                                                                   end)) as [ps' [H_self_cnv_c' [H_fst H_snd]]].
  rewrite -> (app_nil_r vs) in H_self_cnv_c'.
  rewrite -> H_self_cnv_c'.
  apply f_equal.
  rewrite <- H_fst in H_vs.
  rewrite <- H_snd in H_rev_vs.
  Check (about_map V V ps ps').
  Check (about_map V V ps ps' H_vs H_rev_vs).
  exact (eq_sym (about_map V V ps ps' H_vs H_rev_vs)).
Qed.

(* ********** *)

(* {SOUNDNESS_AND_COMPLETENESS_OF_SELF_CNV_C} *)
Theorem soundness_and_completeness_of_self_cnv_c :
  forall (V : Type) (vs : list V) (ops : option (list (V * V))),
    self_cnv_c V vs = ops <-> exists ps : list (V * V),
                                ops = Some ps /\ map fst ps = vs /\ map snd ps = rev vs.
(* {END} *)
Proof.
  intros V vs ops.
  split.
  - exact (soundness_and_totality_of_self_cnv_c V vs ops).
  - intros [ps [H_ops H_cnv]].
    rewrite -> H_ops.
    exact (completeness_and_totality_of_self_cnv_c V vs ps H_cnv).
Qed.

(* ********** *)

(* end of self_convolution.v *)


==> gtaba.mac <==
%

%

%

% \usepackage[pagebackref=true]{hyperref}
% \renewcommand*{\backref}[1]{}
% \renewcommand*{\backrefalt}[4]{%
%     \ifcase #1%
%           \or Cited on page~#2.%
%           \else Cited on pages~#2.%
%     \fi%
%     }

%

%

\usepackage{color}
%
\definecolor{ltblue}{rgb}{0,0.0,0.0}
%
\definecolor{dkblue}{rgb}{0,0.0,0.0}
%
\definecolor{dkgreen}{rgb}{0,0.0,0}
%
\definecolor{dkviolet}{rgb}{0.0,0,0.0}
%
\definecolor{dkred}{rgb}{0.0,0,0}

%

\usepackage{listings}

\lstset{
  language=[Objective]Caml,
  showstringspaces=false,
  %
  %
  %
  basicstyle=\footnotesize\ttfamily,
  %
  %
  includerangemarker=false,
  rangeprefix=\(*\ \{,
  rangesuffix=\}\ *\)
}

%
%
%
%
%
%
%
%
%
%
%
%

\newcommand{\inlineml}[1]{\lstinline[basicstyle=\small\ttfamily]{#1}}
\newcommand{\inlinemlfootnotesize}[1]{\lstinline[basicstyle=\footnotesize\ttfamily]{#1}}
\newcommand{\inlineocaml}[1]{\lstinline[basicstyle=\small\ttfamily]{#1}}
%

\newcommand{\inputocamlscnv}[1]{\lstinputlisting[linerange={#1}-END]{ocaml/self_convolution.ml}}
\newcommand{\inputocamlrevtwo}[1]{\lstinputlisting[linerange={#1}-END]{ocaml/rev2.ml}}
\newcommand{\inputocamlcnv}[1]{\lstinputlisting[linerange={#1}-END]{ocaml/convolution.ml}}
%
\newcommand{\inputocamletapn}[1]{\lstinputlisting[linerange={#1}-END]{ocaml/etap_names.ml}}
\newcommand{\inputocamlindex}[1]{\lstinputlisting[linerange={#1}-END]{ocaml/list_index_right_to_left.ml}}
%
\newcommand{\inputocamlcpsvscb}[1]{\lstinputlisting[linerange={#1}-END]{ocaml/cps-vs-cb-programs.ml}}

%

\lstset{
  language=Lisp,
  showstringspaces=false,
%
 basicstyle=\footnotesize\ttfamily,
%
  keywordstyle=\ttfamily,
  includerangemarker=false,
  rangeprefix=\;\{,
  rangesuffix=\}
}

\newcommand{\inputlongestcommonsuffix}[1]{\lstinputlisting[linerange={#1}-END]{scheme/longest-common-suffix.scm}}

\newcommand{\inlinelisp}[1]{\lstinline[basicstyle=\small\ttfamily]{#1}}
%

%

\usepackage{lstcoq}

%
\lstset{
  language=Coq,
%
  basicstyle=\footnotesize\ttfamily,
%
  basewidth=.5em,
  includerangemarker=false,
  rangeprefix=\(*\ \{,
  rangesuffix=\}\ *\)
}

\lstset{literate=
%
  {<->}{<-> }2
}

\newcommand{\inlinecoq}[1]{\lstinline[basicstyle=\small\ttfamily]{#1}}
%
\newcommand{\inlinecoqfootnotesize}[1]{\lstinline[basicstyle=\footnotesize\ttfamily]{#1}}

\newcommand{\inputcoqscnv}[1]{\lstinputlisting[linerange={#1}-END]{coq/self_convolution.v}}
\newcommand{\inputcoqrevtwo}[1]{\lstinputlisting[linerange={#1}-END]{coq/rev2.v}}
\newcommand{\inputcoqcnv}[1]{\lstinputlisting[linerange={#1}-END]{coq/convolution.v}}
%
\newcommand{\inputcoqetapn}[1]{\lstinputlisting[linerange={#1}-END]{coq/etap_names.v}}
\newcommand{\inputcoqetapl}[1]{\lstinputlisting[linerange={#1}-END]{coq/etap_levels.v}}
\newcommand{\inputcoqetapi}[1]{\lstinputlisting[linerange={#1}-END]{coq/etap_indices.v}}
\newcommand{\inputcoqfal}[1]{\lstinputlisting[linerange={#1}-END]{coq/first_and_last.v}}
\newcommand{\inputcoqindex}[1]{\lstinputlisting[linerange={#1}-END]{coq/list_index_right_to_left.v}}

%

\newcommand{\odnote}[1]{\textsf{[Olivier: #1]}}

\newcommand{\eg}{{\rm e.g.}}
\newcommand{\ie}{{\rm i.e.}}

\newcommand{\sectionref}[1]{Section~\ref{#1}}
\newcommand{\sectionsref}[2]{Sections~\ref{#1} and~\ref{#2}}
\newcommand{\figureref}[1]{Figure~\ref{#1}}
\newcommand{\appendixref}[1]{Appendix~\ref{#1}}
\newcommand{\appendicesref}[2]{Appendices~\ref{#1} and~\ref{#2}}

\newcommand{\elam}[2]{\lambda{#1}.{#2}}
\newcommand{\eapp}[2]{{#1}\:{#2}}
\newcommand{\elamp}[2]{(\elam{#1}{#2})}
\newcommand{\eappp}[2]{(\eapp{#1}{#2})}

\newcommand{\elamn}[2]{\lambda{#1}.{#2}}
\newcommand{\eappn}[2]{{#1}\:{#2}}
\newcommand{\elamnp}[2]{(\elamn{#1}{#2})}
\newcommand{\eappnp}[2]{(\eappn{#1}{#2})}

\newcommand{\elaml}[1]{\lambda{#1}}
\newcommand{\eappl}[2]{{#1}\:{#2}}
\newcommand{\elamlp}[1]{(\elaml{#1})}
\newcommand{\eapplp}[2]{(\eappl{#1}{#2})}

\newcommand{\elami}[1]{\lambda{#1}}
\newcommand{\eappi}[2]{{#1}\:{#2}}
\newcommand{\elamip}[1]{(\elami{#1})}
\newcommand{\eappip}[2]{(\eappi{#1}{#2})}

%

\def\doframeit#1{\vbox{%
  \hrule height\fboxrule
    \hbox{%
      \vrule width\fboxrule \kern\fboxsep
      \vbox{\kern\fboxvsep #1\kern\fboxvsep }%
      \kern\fboxsep \vrule width\fboxrule }%
    \hrule height\fboxrule }}

\def\frameit{\smallskip \advance \linewidth by -7.5pt \setbox0=\vbox \bgroup
\strut \ignorespaces }

\def\endframeit{\ifhmode \par \nointerlineskip \fi \egroup
\doframeit{\box0}}

\newdimen \fboxvsep
\fboxvsep=\fboxsep
\advance \fboxsep by -7.5pt

%

%

